Bounds on Field Range for Slowly Varying Positive Potentials

In the context of quantum gravitational systems, we place bounds on regions in field space with slowly varying positive potentials. Using the fact that $V<\Lambda_s^2$, where $\Lambda_s(\phi)$ is the species scale, and the emergent string conjecture, we show this places a bound on the maximum diameter of such regions in field space: $\Delta \phi \leq a \log(1/V) +b$ in Planck units, where $a\leq \sqrt{(d-1)(d-2)}$, and $b$ is an $\mathcal{O}(1)$ number and expected to be negative. The coefficient of the logarithmic term has previously been derived using TCC, providing further confirmation. For type II string flux compactifications on Calabi--Yau threefolds, using the recent results on the moduli dependence of the species scale, we can check the above relation and determine the constant $b$, which we verify is $\mathcal{O}(1)$ and negative in all the examples we studied.

==> anc/SpeciesBicubic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    323635,       8044]
NotebookOptionsPosition[    296350,       7633]
NotebookOutlinePosition[    296794,       7650]
CellTagsIndexPosition[    296751,       7647]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Construction of periods in various regimes", "Section",
 CellChangeTimes->{{3.876914398652665*^9, 
  3.8769144069053907`*^9}},ExpressionUUID->"1a4caff7-b8c5-472e-8060-\
c6e490169640"],

Cell[CellGroupData[{

Cell["Picard-Fuchs operator", "Subsection",
 CellChangeTimes->{{3.873291663755048*^9, 3.873291675623513*^9}, {
  3.8732917668282337`*^9, 
  3.873291771022869*^9}},ExpressionUUID->"9c940b27-b248-49a4-81b0-\
e338657ed29f"],

Cell[TextData[{
 "Definition of PF operator as extracted from database. LCS singularity at \
x=0, conifold at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", "729"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cf13f755-b2f9-4746-b1f3-a15c0d9573a2"],
 ", and a K-point with indices (1/3,1/3,2/3,2/3) at \[Infinity].  Rank 2 \
attractor point at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Minus]", "1"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["2", "3"], 
      SuperscriptBox["3", "6"]}]}]}], TraditionalForm]],ExpressionUUID->
  "decc4ad5-4649-4142-844f-a4ba8c3e9242"],
 ")=-1/5832."
}], "Text",
 CellChangeTimes->{{3.873291776615651*^9, 3.8732918242165813`*^9}, {
  3.8732918615571327`*^9, 3.873291960875299*^9}, {3.87329460279275*^9, 
  3.873294605511249*^9}, {3.8751045625706253`*^9, 3.8751045815174103`*^9}, {
  3.876905734943791*^9, 3.876905766986459*^9}, {3.876908657272717*^9, 
  3.876908669587275*^9}, {3.876909524061152*^9, 3.876909532585133*^9}, {
  3.876909579933772*^9, 3.876909584039556*^9}, {3.876943776569018*^9, 
  3.8769437779697237`*^9}},ExpressionUUID->"7a9c1f3b-5c18-483a-95b5-\
9037079346b8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pf", "=", 
   RowBox[{
    RowBox[{"theta", "^", "4"}], "-", 
    RowBox[{
     SuperscriptBox["3", "2"], " ", "x", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "theta"}], "+", "1"}], ")"}], "^", "2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "theta"}], "+", "2"}], ")"}], "^", "2"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ss", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"pf", ",", "theta"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "x"}], "]"}], "x"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], ",", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"f", "[", "x", "]"}], "]"}], ",", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"\[Theta]", "[", 
       RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"\[Theta]", "[", 
       RowBox[{"\[Theta]", "[", 
        RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"\[Theta]", "[", 
       RowBox[{"\[Theta]", "[", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pf", "=", 
  RowBox[{"Ss", ".", "Xs"}]}]}], "Input",
 CellChangeTimes->{{3.8732913871577673`*^9, 3.873291387164288*^9}, {
   3.873291419327804*^9, 3.873291422755273*^9}, {3.8732915261472797`*^9, 
   3.87329160987282*^9}, {3.873291678877438*^9, 3.873291737125163*^9}, {
   3.8732933981948843`*^9, 3.873293398454092*^9}, {3.875104652427404*^9, 
   3.875104688062114*^9}, {3.875104733447283*^9, 3.8751047345225973`*^9}, {
   3.8751047819393263`*^9, 3.8751047831487007`*^9}, {3.876905712447825*^9, 
   3.876905722912743*^9}, 3.8769086497955017`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"63569731-1518-45c4-8513-e40941fb5d59"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "36"}], " ", "x", " ", 
   RowBox[{"f", "[", "x", "]"}]}], "-", 
  RowBox[{"324", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "-", 
  RowBox[{"1053", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "-", 
  RowBox[{"1458", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"729", " ", "x"}]}], ")"}], " ", "x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "4", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.873291706979396*^9, 3.87329173882756*^9}, 
   3.873293293155694*^9, 3.873293356317123*^9, 3.873293398943996*^9, 
   3.873355555436406*^9, 3.873378976009692*^9, 3.873379525304696*^9, 
   3.875104783525671*^9, 3.875104959397983*^9, {3.8751195151632013`*^9, 
   3.8751195243203993`*^9}, 3.875119628738975*^9, 3.8752964108557253`*^9, 
   3.875296584097167*^9, 3.8752966602308292`*^9, {3.875373988612978*^9, 
   3.8753739971669197`*^9}, 3.876905725270259*^9, 3.876908652853457*^9, 
   3.876908704185473*^9, 3.876908751025333*^9, {3.876909585488532*^9, 
   3.876909598967288*^9}, 3.87691021127254*^9, 3.876914103569273*^9, 
   3.876943826443837*^9, 3.877716148391308*^9, 3.8789117934805202`*^9, 
   3.8789161763283587`*^9, {3.878987840592042*^9, 3.878987853141013*^9}, 
   3.879000513630952*^9, 3.879331866133713*^9, 3.879419234627246*^9, {
   3.8861894513902063`*^9, 3.886189473016073*^9}, 3.886253950389864*^9, 
   3.8910083383072443`*^9, 3.891077329776062*^9, 3.892891534495192*^9, 
   3.892892009289391*^9, {3.892900250565584*^9, 3.892900260191588*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"8cedf2ec-6a62-40e2-a8fd-067adcbfd81b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LCS-point from hypergeometric functions", "Subsection",
 CellChangeTimes->{{3.872696624463204*^9, 3.872696637135098*^9}, {
  3.873194283875114*^9, 3.8731943032506332`*^9}, {3.873206433539411*^9, 
  3.8732064487212677`*^9}, {3.8732935542626143`*^9, 3.87329355488177*^9}, {
  3.8732944309718533`*^9, 3.8732944327694607`*^9}, {3.873294592813162*^9, 
  3.873294593187195*^9}, {3.873355512881919*^9, 3.873355519776894*^9}, {
  3.8751212598605022`*^9, 
  3.875121260887121*^9}},ExpressionUUID->"91683d94-2d7e-4460-9e51-\
23cc7bf6868c"],

Cell["Hypergeometric solutions to PF with LCS-point at x=0:", "Text",
 CellChangeTimes->{{3.8733562852549887`*^9, 3.8733563202883873`*^9}, {
  3.873362456331521*^9, 3.87336246956122*^9}, {3.87690704748874*^9, 
  3.876907047882537*^9}},ExpressionUUID->"4439de37-11a8-42ee-8ca1-\
5622154bbfe5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"pf", "==", "0"}], ",", "f", ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.873360060346665*^9, 3.873360099420176*^9}, {
   3.875106693945266*^9, 3.875106695875005*^9}, {3.8769058053646297`*^9, 
   3.876905807146587*^9}, 3.87690584978673*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"aebc7ec4-1b8f-42a4-9819-e814ac02f5ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"f", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{
        TemplateBox[{"1"},
         "C"], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"], ",", 
            FractionBox["2", "3"], ",", 
            FractionBox["2", "3"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"729", " ", "x"}]}], "]"}]}], "+", 
       RowBox[{
        TemplateBox[{"2"},
         "C"], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
          RowBox[{"729", " ", "x"}]}], "]"}]}], "+", 
       RowBox[{
        TemplateBox[{"3"},
         "C"], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "0", "}"}]}], "}"}], ",", 
          RowBox[{
           RowBox[{"-", "729"}], " ", "x"}]}], "]"}]}], "+", 
       RowBox[{
        TemplateBox[{"4"},
         "C"], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"], ",", 
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], ",", 
          RowBox[{"729", " ", "x"}]}], "]"}]}]}]}], "]"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.876905850159668*^9, 3.876908346347577*^9, 3.876908706207275*^9, 
   3.87690875329681*^9, 3.876909599506826*^9, 3.876910381199573*^9, 
   3.876914103723446*^9, 3.8769438278833942`*^9, 3.878911795415853*^9, 
   3.878916178063712*^9, 3.87898785524993*^9, 3.879000518521379*^9, 
   3.879331866304915*^9, 3.879419234903791*^9, {3.886189453813308*^9, 
   3.8861894733039427`*^9}, 3.8862539505292063`*^9, 3.891077330104623*^9, 
   3.892891539714136*^9, 3.8928920152056417`*^9, 3.892900266954981*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"6d8bc517-0da9-4575-8170-daaa9956f051"]
}, Open  ]],

Cell["Hypergeometric periods near LCS (in complex local basis):", "Text",
 CellChangeTimes->{{3.8769061532082167`*^9, 3.8769061583320208`*^9}, {
  3.876906190381031*^9, 
  3.876906199074998*^9}},ExpressionUUID->"dfdeb061-55e4-4e8c-b67e-\
c6a710c5b286"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], ",", 
     TemplateBox[{"2"},
      "C"], ",", 
     TemplateBox[{"3"},
      "C"], ",", 
     TemplateBox[{"4"},
      "C"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCShyplocal", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", "cvec", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8769057997202682`*^9, 3.87690595666888*^9}, {
  3.87690601392491*^9, 3.8769060190818243`*^9}, {3.876906230747387*^9, 
  3.8769062314452963`*^9}, {3.876906419758563*^9, 3.8769064201843987`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"02bb3ea1-6e22-43df-a742-4c0e6991ef14"],

Cell["\<\
Leading terms of periods (from these we fix the integral basis):\
\>", "Text",
 CellChangeTimes->{{3.8769062020316467`*^9, 
  3.876906221764529*^9}},ExpressionUUID->"3fb3b391-b513-478e-b770-\
0c200fd6bdcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"piLCShyplocal0", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"piLCShyplocal", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "//", 
     "PowerExpand"}], ",", 
    RowBox[{"x", ">", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.876906226614793*^9, 3.876906246736459*^9}, {
  3.8769062814265738`*^9, 3.876906341285459*^9}, {3.876906421973844*^9, 
  3.8769064286209173`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"8ee5c3ed-d23d-4418-ae9b-df5f39b6d58a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "3"]}], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Log", "[", "x", "]"}]}], ",", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "9"]}], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"10", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "3"], "-", 
      RowBox[{"96", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.876906242444477*^9, {3.876906276725712*^9, 3.8769063175675983`*^9}, 
   3.876906434222519*^9, 3.876906688014166*^9, 3.876908347934626*^9, 
   3.876908758305359*^9, 3.87690960041459*^9, 3.876910381858828*^9, 
   3.8769141046387453`*^9, 3.876943829346232*^9, 3.878911796077415*^9, 
   3.878916179483279*^9, 3.878987856335121*^9, 3.879000519438311*^9, 
   3.8793318672348013`*^9, 3.8794192358121*^9, {3.886189454768188*^9, 
   3.886189474215996*^9}, 3.886253951377872*^9, 3.891077331421817*^9, 
   3.892891540686885*^9, 3.8928920155424213`*^9, 3.892900267906555*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"0cfa005c-fb4c-4530-9ba8-c7587bc34dba"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral symplectic basis", "Subsubsection",
 CellChangeTimes->{{3.873193699097569*^9, 
  3.873193705268569*^9}},ExpressionUUID->"19cda61f-8474-43f9-9554-\
72e62a6188ea"],

Cell["\<\
Next we rotate to an integral symplectic basis. We can realize this basis by \
using mirror symmetry and computing these periods from the topological data \
of the mirror CY:\
\>", "Text",
 CellChangeTimes->{{3.872633411810019*^9, 3.8726334161710157`*^9}, {
  3.873193653279673*^9, 
  3.873193686701393*^9}},ExpressionUUID->"548ccffc-553f-4a0e-b259-\
7b9a4c204141"],

Cell["Topological data of mirror CY", "Text",
 CellChangeTimes->{{3.873193692461787*^9, 
  3.873193723606724*^9}},ExpressionUUID->"460f18c0-5029-42b7-9399-\
ee23719fc2fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"form", " ", "of", " ", "topological", " ", "data", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"by", " ", "0"}], "-", 
      RowBox[{
      "index", " ", "we", " ", "also", " ", "incorporate", " ", "Chern", " ", 
       "class", " ", "terms", " ", "in", " ", "periods"}]}], ")"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ylist", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Y000", ",", "Y001"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Y001", ",", "Y011"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Y001", ",", "Y011"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Y011", ",", "Y111"}], "}"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H3", "=", "9"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2", "=", "54"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "=", 
     RowBox[{"-", "144"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Yrep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Y111", "->", "H3"}], ",", 
       RowBox[{"Y011", "->", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"Y001", "->", 
        RowBox[{
         RowBox[{"-", "c2"}], "/", "12"}]}], ",", 
       RowBox[{"Y000", "->", 
        RowBox[{
         RowBox[{"-", "3"}], 
         FractionBox[
          RowBox[{"c3", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "note", " ", "the", " ", "plus", " ", "sign", " ", "for", " ", "the", " ",
      "Y000"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Y011", ":", " ", 
      RowBox[{"0", " ", "for", " ", "even", " ", "Y111"}]}], ",", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "for", " ", "odd", " ", "Y111"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", "1"}], ",", 
     RowBox[{
     "2", " ", "depending", " ", "on", " ", "the", " ", "choice", " ", "of", 
      " ", "quotient"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8731937507757187`*^9, 3.873193774521503*^9}, {
   3.8731939005057*^9, 3.873193950135165*^9}, {3.87329256897705*^9, 
   3.873292579539855*^9}, {3.873292618899477*^9, 3.873292660378604*^9}, {
   3.8732927372647047`*^9, 3.873292798322213*^9}, {3.8732928392834044`*^9, 
   3.87329283949856*^9}, {3.8751767622122593`*^9, 3.875176768834526*^9}, 
   3.87690872206005*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"c63e99e8-ffef-433b-9d76-8baf5736567f"],

Cell["Periods from prepotential", "Text",
 CellChangeTimes->{{3.873193874363317*^9, 
  3.873193880710236*^9}},ExpressionUUID->"de13280a-e7fc-43d4-830b-\
0884c3799109"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Yrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Y111", "->", "\[Kappa]"}], ",", 
     RowBox[{"Y011", "->", "\[Sigma]"}], ",", 
     RowBox[{"Y001", "->", 
      RowBox[{
       RowBox[{"-", "cc2"}], "/", "12"}]}], ",", 
     RowBox[{"Y000", "->", 
      RowBox[{
       RowBox[{"-", "3"}], 
       FractionBox[
        RowBox[{"cc3", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]]}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xs", "=", 
   RowBox[{"{", 
    RowBox[{"X0", ",", "X1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prepot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "!"}], "X0"}], ")"}]}], " ", 
     RowBox[{"Ylist", ".", "Xs", ".", "Xs", ".", "Xs"}]}], "/.", "Yrep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piprepot", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"X0", ",", "X1", ",", 
        RowBox[{"D", "[", 
         RowBox[{"prepot", ",", "X1"}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{"prepot", ",", "X0"}], "]"}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X0", "->", "1"}], ",", 
        RowBox[{"X1", "->", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}]}]}]}], "}"}]}],
      "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"corresponding", " ", "symplectic", " ", "pairing"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.873194023644084*^9, 3.873194036053133*^9}, {
  3.879340383490678*^9, 3.879340392995263*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"890aa597-aa79-4890-bb30-eb1ac6929958"],

Cell["Determine rotation matrix from local to integral basis", "Text",
 CellChangeTimes->{{3.8731941326152363`*^9, 
  3.873194147640806*^9}},ExpressionUUID->"544e9399-7938-4a3a-af26-\
ec9cdaf72bbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"rotation", " ", "matrix"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rot", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"m", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solrot", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"rot", ".", "piLCShyplocal0"}], "-", "piprepot"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x", "->", 
               RowBox[{"Exp", "[", "tt", "]"}]}], "}"}]}], "//", 
            "PowerExpand"}], ",", "tt"}], "]"}], "==", "0"}], ",", 
        RowBox[{"Flatten", "[", "rot", "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rot", "=", 
     RowBox[{
      RowBox[{"rot", "/.", "solrot"}], "//", "FullSimplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"rot", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rot", "//", "N"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.872633402718392*^9, 3.87263340704606*^9}, {
   3.872633900717764*^9, 3.872634064094454*^9}, {3.872634104848124*^9, 
   3.872634505901422*^9}, {3.872636292924736*^9, 3.8726363235913973`*^9}, {
   3.872637785047324*^9, 3.872637819452963*^9}, 3.8731937307933683`*^9, 
   3.873193885493761*^9, {3.873194126871364*^9, 3.873194155605317*^9}, {
   3.873362580317732*^9, 3.8733625862681026`*^9}, {3.8765784069244633`*^9, 
   3.876578472874426*^9}, {3.876579257811986*^9, 3.876579258187951*^9}, {
   3.876906446189027*^9, 3.8769064643574057`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"7f19eb48-7b6e-4d4f-81c1-90b1b44a5c72"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "0", "0"},
     {
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{"cc2", "-", 
         RowBox[{"6", " ", "\[Kappa]"}]}], ")"}]}], 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "-", 
          RowBox[{"2", " ", "\[Sigma]"}]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      FractionBox[
       RowBox[{"3", " ", "\[Kappa]"}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "0"},
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"cc3", "+", 
          RowBox[{"16", " ", "\[Kappa]"}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"cc2", "+", 
          RowBox[{"10", " ", "\[Kappa]"}]}], ")"}]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Kappa]"}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "5"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.872634027326786*^9, 3.8726340383529367`*^9}, {
   3.872634187374834*^9, 3.872634195199793*^9}, {3.8726342879289*^9, 
   3.872634295379222*^9}, {3.87263433481215*^9, 3.872634346686685*^9}, {
   3.872634394404201*^9, 3.872634470936459*^9}, {3.872634501627656*^9, 
   3.872634506178248*^9}, {3.8726351498094063`*^9, 3.872635198157159*^9}, 
   3.872635653656534*^9, 3.8726358871039047`*^9, 3.872636325233149*^9, 
   3.872637785617386*^9, 3.8726876243969812`*^9, 3.8726879250473413`*^9, 
   3.8728134063620663`*^9, 3.87281365906702*^9, 3.8728140491022673`*^9, 
   3.872814618512258*^9, 3.8728416333761177`*^9, 3.872844114483431*^9, 
   3.872862708921817*^9, 3.872931871849951*^9, 3.872932376785603*^9, 
   3.87293362412938*^9, 3.873188063175878*^9, 3.873194189141047*^9, 
   3.873194229284359*^9, 3.8731942617892036`*^9, {3.8731968244524813`*^9, 
   3.8731968287242813`*^9}, 3.8732009976300983`*^9, 3.873205509605524*^9, 
   3.873208851494956*^9, 3.873210491791347*^9, 3.873272242831213*^9, 
   3.8732728699078417`*^9, 3.873292855904932*^9, 3.873293297374679*^9, 
   3.873293408580752*^9, 3.873293441042925*^9, 3.8732943064043093`*^9, 
   3.873295655381365*^9, 3.873297106085534*^9, 3.8733557620899887`*^9, 
   3.873362588948949*^9, 3.8733797005169477`*^9, 3.875105307338644*^9, 
   3.875106778244692*^9, 3.875121264022993*^9, 3.875177273194747*^9, 
   3.875177734011017*^9, 3.876578007886127*^9, 3.876578065944622*^9, {
   3.876578420185171*^9, 3.876578473306432*^9}, 3.8765792587066708`*^9, 
   3.8765800487363853`*^9, 3.8768183541198473`*^9, 3.876906470694591*^9, 
   3.876908352349818*^9, 3.8769087648618526`*^9, 3.876909600537725*^9, 
   3.876910381914659*^9, 3.876914104762487*^9, 3.876943829503915*^9, 
   3.878911796124412*^9, 3.8789161795835123`*^9, 3.878987856405594*^9, 
   3.8790005194699163`*^9, 3.879331867384472*^9, 3.8794192363424664`*^9, {
   3.886189454815238*^9, 3.886189474321188*^9}, 3.8862539514192743`*^9, 
   3.8910773316389*^9, 3.8928915407298193`*^9, 3.892892015579309*^9, 
   3.892900267949081*^9},
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"e9d9e849-5f2d-4765-8bfb-\
7e3267db18d3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0.`", "0.`", "0.`"},
     {"0.`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.01209432541244981`", " ", "\[ImaginaryI]"}]}], "0.`", "0.`"},
     {
      RowBox[{"0.041666666666666664`", " ", 
       RowBox[{"(", 
        RowBox[{"cc2", "-", 
         RowBox[{"6.`", " ", "\[Kappa]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.006047162706224905`", " ", "\[ImaginaryI]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"\[Kappa]", "-", 
         RowBox[{"2.`", " ", "\[Sigma]"}]}], ")"}]}], 
      RowBox[{"0.001924871672753313`", " ", "\[Kappa]"}], "0.`"},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.004846022450364601`", " ", "\[ImaginaryI]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"cc3", "+", 
         RowBox[{"16.`", " ", "\[Kappa]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         RowBox[{"0.0005039302255187421`", " ", "\[ImaginaryI]"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"cc2", "+", 
         RowBox[{"10.`", " ", "\[Kappa]"}]}], ")"}]}], "0.`", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"0.`", "\[VeryThinSpace]", "-", 
         RowBox[{"0.00030635284153625493`", " ", "\[ImaginaryI]"}]}], ")"}], 
       " ", "\[Kappa]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.872634027326786*^9, 3.8726340383529367`*^9}, {
   3.872634187374834*^9, 3.872634195199793*^9}, {3.8726342879289*^9, 
   3.872634295379222*^9}, {3.87263433481215*^9, 3.872634346686685*^9}, {
   3.872634394404201*^9, 3.872634470936459*^9}, {3.872634501627656*^9, 
   3.872634506178248*^9}, {3.8726351498094063`*^9, 3.872635198157159*^9}, 
   3.872635653656534*^9, 3.8726358871039047`*^9, 3.872636325233149*^9, 
   3.872637785617386*^9, 3.8726876243969812`*^9, 3.8726879250473413`*^9, 
   3.8728134063620663`*^9, 3.87281365906702*^9, 3.8728140491022673`*^9, 
   3.872814618512258*^9, 3.8728416333761177`*^9, 3.872844114483431*^9, 
   3.872862708921817*^9, 3.872931871849951*^9, 3.872932376785603*^9, 
   3.87293362412938*^9, 3.873188063175878*^9, 3.873194189141047*^9, 
   3.873194229284359*^9, 3.8731942617892036`*^9, {3.8731968244524813`*^9, 
   3.8731968287242813`*^9}, 3.8732009976300983`*^9, 3.873205509605524*^9, 
   3.873208851494956*^9, 3.873210491791347*^9, 3.873272242831213*^9, 
   3.8732728699078417`*^9, 3.873292855904932*^9, 3.873293297374679*^9, 
   3.873293408580752*^9, 3.873293441042925*^9, 3.8732943064043093`*^9, 
   3.873295655381365*^9, 3.873297106085534*^9, 3.8733557620899887`*^9, 
   3.873362588948949*^9, 3.8733797005169477`*^9, 3.875105307338644*^9, 
   3.875106778244692*^9, 3.875121264022993*^9, 3.875177273194747*^9, 
   3.875177734011017*^9, 3.876578007886127*^9, 3.876578065944622*^9, {
   3.876578420185171*^9, 3.876578473306432*^9}, 3.8765792587066708`*^9, 
   3.8765800487363853`*^9, 3.8768183541198473`*^9, 3.876906470694591*^9, 
   3.876908352349818*^9, 3.8769087648618526`*^9, 3.876909600537725*^9, 
   3.876910381914659*^9, 3.876914104762487*^9, 3.876943829503915*^9, 
   3.878911796124412*^9, 3.8789161795835123`*^9, 3.878987856405594*^9, 
   3.8790005194699163`*^9, 3.879331867384472*^9, 3.8794192363424664`*^9, {
   3.886189454815238*^9, 3.886189474321188*^9}, 3.8862539514192743`*^9, 
   3.8910773316389*^9, 3.8928915407298193`*^9, 3.892892015579309*^9, 
   3.89290026795093*^9},
 CellLabel->
  "Out[24]//MatrixForm=",ExpressionUUID->"cabaabf8-9eb9-4f8f-a52a-\
83db6ceb516f"]
}, Open  ]],

Cell["Periods in rotated basis", "Text",
 CellChangeTimes->{{3.872634566165531*^9, 
  3.872634570348997*^9}},ExpressionUUID->"6162029b-4396-48c3-9e6e-\
de82f206b9d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"piLCShyp", "=", 
   RowBox[{"rot", ".", "piLCShyplocal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872634561569919*^9, 3.872634585220147*^9}, {
   3.873194167238529*^9, 3.873194172049631*^9}, {3.873196808944278*^9, 
   3.873196810737357*^9}, {3.873379692138319*^9, 3.873379693916993*^9}, 
   3.875105313155655*^9, {3.875105364662798*^9, 3.87510537326919*^9}, 
   3.8751066851707907`*^9, {3.875106806812755*^9, 3.875106807435231*^9}, {
   3.875176882675104*^9, 3.875176892044033*^9}, {3.876578090839287*^9, 
   3.876578092908204*^9}, {3.876578480885117*^9, 3.876578481915516*^9}, {
   3.876578992812419*^9, 3.876578993137534*^9}, {3.876579370461581*^9, 
   3.8765793750642567`*^9}, {3.876580085711401*^9, 3.8765801038627663`*^9}, {
   3.876906402823821*^9, 3.876906408235327*^9}, {3.876906484021559*^9, 
   3.876906487719648*^9}, {3.8769065428681087`*^9, 3.876906543386697*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"cfc1e241-e4f5-4b6c-a2fe-26791a7911b1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
LCS-point from series (more efficient for evaluating periods later)\
\>", "Subsection",
 CellChangeTimes->{{3.872696624463204*^9, 3.872696637135098*^9}, {
  3.873194283875114*^9, 3.8731943032506332`*^9}, {3.873206433539411*^9, 
  3.8732064487212677`*^9}, {3.8732935542626143`*^9, 3.87329355488177*^9}, {
  3.8732944309718533`*^9, 3.8732944327694607`*^9}, {3.873294592813162*^9, 
  3.873294593187195*^9}, {3.873355512881919*^9, 3.873355519776894*^9}, {
  3.8751212598605022`*^9, 3.875121260887121*^9}, {3.876906766305855*^9, 
  3.876906766909233*^9}, {3.876906812241879*^9, 3.876906815026866*^9}, {
  3.876908787270259*^9, 
  3.876908790903528*^9}},ExpressionUUID->"af1ba3a9-5b1b-4efd-92db-\
c5bb99101a70"],

Cell[CellGroupData[{

Cell["Local periods", "Subsubsection",
 CellChangeTimes->{{3.873193709392538*^9, 
  3.8731937119168797`*^9}},ExpressionUUID->"73b82e87-167c-4a7c-8c62-\
c61fbd449f0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "order", " ", "up", " ", "to", " ", "which", " ", "we", " ", "expand", " ",
     "the", " ", "local", " ", "periods"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ord", "=", "200"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.873191818170678*^9, 3.873191818297245*^9}, {
   3.8731957351811457`*^9, 3.873195735573698*^9}, {3.873205502733778*^9, 
   3.873205502797965*^9}, {3.873208836474956*^9, 3.873208836519885*^9}, {
   3.873272170007346*^9, 3.873272170231217*^9}, {3.873272688855363*^9, 
   3.873272688887432*^9}, {3.8732727858612423`*^9, 3.873272785957839*^9}, 
   3.8732928508366528`*^9, 3.87329413815452*^9, 3.8732943001502438`*^9, 
   3.87329558347589*^9, {3.873296827620282*^9, 3.8732968277077503`*^9}, {
   3.873355672024948*^9, 3.873355672127378*^9}, {3.873379547593916*^9, 
   3.873379547852837*^9}, {3.873380655943157*^9, 3.873380656544688*^9}, {
   3.873381484314743*^9, 3.8733814855234947`*^9}, {3.876924516214522*^9, 
   3.87692452181815*^9}, {3.876924563038756*^9, 3.8769245639825974`*^9}, {
   3.876925419035533*^9, 3.8769254191329193`*^9}, {3.8793404380360327`*^9, 
   3.8793404381126423`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"81ec68a4-bca3-4768-b53a-335e096a9529"],

Cell["solution for f0 with constant leading term", "Text",
 CellChangeTimes->{{3.873191300690055*^9, 
  3.873191328573491*^9}},ExpressionUUID->"5556218a-0616-40f3-9a76-\
59159b503f63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f0", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf0", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f0rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf0", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf0", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f0", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["a", "n"], 
           SuperscriptBox["x", "n"]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
       "f0rep"}], "/.", "solf0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]0", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f0rep"}], "/.", "solf0"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"here", " ", "they", " ", "are", " ", "the", " ", "same"}], ",", 
     " ", 
     RowBox[{
     "but", " ", "in", " ", "subsequent", " ", "periods", " ", "they", " ", 
      "are", " ", "different"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.873191377177107*^9, {3.873191828224931*^9, 3.873191848894553*^9}, 
   3.8731918984523687`*^9, {3.8731920554607697`*^9, 3.873192086213915*^9}, {
   3.873192322870296*^9, 3.8731923614865427`*^9}, {3.873192804505762*^9, 
   3.873192878457643*^9}, {3.873192961451557*^9, 3.873192969818637*^9}, {
   3.8731935024185057`*^9, 3.873193509250462*^9}, {3.873193558560095*^9, 
   3.873193558727137*^9}, {3.873193627422468*^9, 3.87319362776777*^9}, 
   3.873293384304866*^9, 3.873293415357997*^9, {3.8732941399443398`*^9, 
   3.8732941400917187`*^9}, 3.873294219959271*^9, 3.873294280982078*^9, {
   3.876924526662054*^9, 3.876924554361702*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"ee198ccd-72fa-45e9-bf97-abe6e6c2abf8"],

Cell["Solution for f1 with log leading term", "Text",
 CellChangeTimes->{{3.873191975161954*^9, 
  3.87319199607029*^9}},ExpressionUUID->"adc4f09b-6e32-4a1d-99b0-\
c5121918b4d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", "n"], 
       SuperscriptBox["x", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], 
           RowBox[{"f0", "[", "x", "]"}]}], "+", 
          RowBox[{"f1", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf1", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f1rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf1", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf1", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["b", "n"], 
         SuperscriptBox["x", "n"]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}], "/.", "f1rep"}],
      "/.", "solf1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]1", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f1rep"}], "/.", "solf1"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.873191375609221*^9, 3.873191388939456*^9}, {
   3.873191778251012*^9, 3.873191813800117*^9}, {3.873191860792021*^9, 
   3.873191861028808*^9}, {3.873191918555339*^9, 3.87319199309118*^9}, {
   3.873192092064415*^9, 3.8731921243469143`*^9}, {3.873192256021747*^9, 
   3.873192318250476*^9}, {3.873192893413906*^9, 3.8731928945413437`*^9}, {
   3.873192936393096*^9, 3.8731929890614347`*^9}, 3.8732009789040747`*^9, {
   3.8732942156750793`*^9, 3.873294240535164*^9}, 3.8732942823154593`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"0bb11b13-755c-425c-b2f1-11e2395d3293"],

Cell["Solution for f2 with log-square leading term", "Text",
 CellChangeTimes->{{3.873192021464046*^9, 
  3.873192026639834*^9}},ExpressionUUID->"453f7bf9-af5b-4b7a-86c4-\
1ac0a0e6bf76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f2", "[", "x_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["c", "n"], 
       SuperscriptBox["x", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"f0", "[", "x", "]"}], 
           SuperscriptBox[
            RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"2", 
           RowBox[{"f1", "[", "x", "]"}], 
           RowBox[{"Log", "[", "x", "]"}]}], "+", 
          RowBox[{"f2", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf2", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f2rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf2", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf2", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}], "/.", 
       "f2rep"}], "/.", "solf2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f2rep"}], "/.", "solf2"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.873192018334791*^9, 3.873192036653221*^9}, {
   3.873192137684669*^9, 3.873192190906652*^9}, {3.873192247774341*^9, 
   3.873192247962631*^9}, {3.873192898320387*^9, 3.873192929706777*^9}, {
   3.873193132480571*^9, 3.8731931664866037`*^9}, 3.8732009826505117`*^9, {
   3.873294158250348*^9, 3.873294158377277*^9}, {3.8732942072700167`*^9, 
   3.8732942221447487`*^9}, {3.8732942620879173`*^9, 3.873294284613719*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"561db3a4-872a-4d2b-9749-8c2c1d0d2b2e"],

Cell["Solution for f3 with log-cube leading term", "Text",
 CellChangeTimes->{{3.873192221363536*^9, 
  3.8731922277881613`*^9}},ExpressionUUID->"f698eb26-9df6-4dd6-ad8c-\
c07763996921"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f3", "[", "x_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "n"], 
       SuperscriptBox["x", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"f0", "[", "x", "]"}], 
           SuperscriptBox[
            RowBox[{"Log", "[", "x", "]"}], "3"]}], "+", " ", 
          RowBox[{"3", 
           RowBox[{"f1", "[", "x", "]"}], 
           SuperscriptBox[
            RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", " ", 
          RowBox[{"3", 
           RowBox[{"f2", "[", "x", "]"}], 
           RowBox[{"Log", "[", "x", "]"}]}], "+", 
          RowBox[{"f3", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf3", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f3rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf3", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf3", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}], "/.", 
       "f3rep"}], "/.", "solf3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f3rep"}], "/.", "solf3"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.872629744972643*^9, 3.872629764586832*^9}, {
   3.8726299680108967`*^9, 3.872630293829474*^9}, {3.872630326509152*^9, 
   3.8726305672307653`*^9}, {3.872630623368415*^9, 3.872630623517707*^9}, {
   3.872630660805709*^9, 3.872630765273274*^9}, {3.8726308282708673`*^9, 
   3.872631124047906*^9}, {3.872631165715345*^9, 3.872631236466794*^9}, {
   3.872631388814074*^9, 3.872631389118169*^9}, {3.872631755599827*^9, 
   3.872631794277553*^9}, {3.872631851506227*^9, 3.872631997094989*^9}, {
   3.872633398054307*^9, 3.872633442299402*^9}, {3.87263514524786*^9, 
   3.872635190047574*^9}, {3.8726356475031147`*^9, 3.872635647596717*^9}, {
   3.872635878043292*^9, 3.8726358781356277`*^9}, {3.872687919393813*^9, 
   3.872687919454257*^9}, {3.872814609994211*^9, 3.872814610063623*^9}, {
   3.873190683408375*^9, 3.8731906965784197`*^9}, {3.8731907796520777`*^9, 
   3.873190822147162*^9}, 3.8731912966876993`*^9, {3.873191349196238*^9, 
   3.8731913851798563`*^9}, {3.873192008816721*^9, 3.873192013613007*^9}, {
   3.873192212931415*^9, 3.873192231281609*^9}, 3.873193240425159*^9, {
   3.8731933144644003`*^9, 3.8731933974058237`*^9}, {3.87319351883444*^9, 
   3.873193534921625*^9}, 3.8732009858636427`*^9, {3.87329415663811*^9, 
   3.873294223776718*^9}, {3.873294271138753*^9, 3.873294286126227*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"4e8ed6de-9b8d-415c-88db-303c9a39e4c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"periodsLCSlocal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]0", "[", "x", "]"}], ",", 
     RowBox[{
      RowBox[{"\[Omega]1", "[", "x", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], " ", ")"}]}], ",", 
     RowBox[{
      RowBox[{"\[Omega]2", "[", "x", "]"}], "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], " ", ")"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"\[Omega]3", "[", "x", "]"}], "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], " ", ")"}], "3"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"periodsLCSlocal0", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"periodsLCSlocal", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8726334474675007`*^9, 3.8726334800844793`*^9}, {
  3.872633549185498*^9, 3.872633570911933*^9}, {3.872633612053939*^9, 
  3.8726337259526777`*^9}, {3.873193472585926*^9, 3.873193483558112*^9}, {
  3.873194052438775*^9, 3.873194112276807*^9}, {3.873194238264822*^9, 
  3.873194254081551*^9}, {3.8731968026530733`*^9, 3.873196804187804*^9}, {
  3.891008364635511*^9, 3.891008367869429*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"dc4065ca-cc60-4172-ada9-a407aab69fdc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox[
    RowBox[{"Log", "[", "x", "]"}], 
    RowBox[{"2", " ", "\[Pi]"}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "3"], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.872633613152792*^9, {3.872633673262269*^9, 3.8726337267118807`*^9}, {
   3.872635173203785*^9, 3.872635196239154*^9}, 3.8726356512845173`*^9, 
   3.872635884150866*^9, 3.87268762265409*^9, 3.872687923820119*^9, 
   3.8728133993897676`*^9, 3.872813659053268*^9, 3.8728140490879097`*^9, 
   3.8728146184988117`*^9, 3.872841633357627*^9, 3.872844114467602*^9, 
   3.8728627088926697`*^9, 3.872931871822258*^9, 3.872932376756171*^9, 
   3.872933624108163*^9, 3.873188063153672*^9, 3.873193484403698*^9, 
   3.873193549563813*^9, 3.873193634991104*^9, 3.873194066434196*^9, 
   3.873194115345446*^9, {3.8731942228337383`*^9, 3.8731942594941063`*^9}, 
   3.873195744885441*^9, 3.87319682442756*^9, 3.873200997606444*^9, 
   3.873205509582164*^9, 3.8732088514684353`*^9, 3.8732104917628193`*^9, 
   3.873272242790324*^9, 3.873272869872055*^9, 3.873292853681794*^9, 
   3.873293253312153*^9, 3.873293297350388*^9, {3.873293408557942*^9, 
   3.873293418657207*^9}, 3.873293983528349*^9, {3.873294142338957*^9, 
   3.873294163585832*^9}, {3.873294199459729*^9, 3.873294255095936*^9}, {
   3.873294289152217*^9, 3.873294303501376*^9}, 3.873295655345202*^9, 
   3.8732971060456457`*^9, 3.873355762027527*^9, 3.873379049435972*^9, 
   3.873379568433092*^9, 3.873380735182887*^9, 3.873381492867799*^9, 
   3.8751048497500763`*^9, 3.875104963352593*^9, 3.875106470823063*^9, 
   3.875119530171529*^9, 3.875119633677309*^9, 3.8752964251116133`*^9, 
   3.875296587230238*^9, 3.87529667305933*^9, 3.8753740032391567`*^9, 
   3.8769068679811974`*^9, 3.8769087832937737`*^9, 3.876909607416287*^9, 
   3.876910398063325*^9, 3.8769141086503963`*^9, 3.876924663494721*^9, 
   3.876925432860731*^9, 3.876943851356358*^9, 3.877716170128984*^9, 
   3.878916190046495*^9, 3.878987867467367*^9, 3.879000529812549*^9, 
   3.8793318796733513`*^9, 3.879340443161181*^9, 3.8794192426723967`*^9, 
   3.886189477143458*^9, 3.886253954378215*^9, {3.891008348120646*^9, 
   3.8910083691516037`*^9}, 3.891008732813505*^9, 3.8910131778576927`*^9, 
   3.891077334318904*^9, 3.892891547509594*^9, 3.892892056824168*^9, 
   3.892900272175838*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"089edd07-bd93-47ee-bca4-fddfc39996f1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral symplectic basis", "Subsubsection",
 CellChangeTimes->{{3.873193699097569*^9, 
  3.873193705268569*^9}},ExpressionUUID->"a542acf7-ee5d-4bdd-95b8-\
dbd4bf55e6cd"],

Cell["\<\
Next we rotate to an integral symplectic basis. We can realize this basis by \
using mirror symmetry and computing these periods from the topological data \
of the mirror CY:\
\>", "Text",
 CellChangeTimes->{{3.872633411810019*^9, 3.8726334161710157`*^9}, {
  3.873193653279673*^9, 
  3.873193686701393*^9}},ExpressionUUID->"e3a2d028-276a-42a4-be34-\
d80e9ac7b39f"],

Cell["Topological data of mirror CY", "Text",
 CellChangeTimes->{{3.873193692461787*^9, 
  3.873193723606724*^9}},ExpressionUUID->"badd08cd-5381-4099-8771-\
4a5ad33b540f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"form", " ", "of", " ", "topological", " ", "data", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"by", " ", "0"}], "-", 
      RowBox[{
      "index", " ", "we", " ", "also", " ", "incorporate", " ", "Chern", " ", 
       "class", " ", "terms", " ", "in", " ", "periods"}]}], ")"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ylist", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Y000", ",", "Y001"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Y001", ",", "Y011"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Y001", ",", "Y011"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Y011", ",", "Y111"}], "}"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H3", "=", "9"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2", "=", "54"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "=", 
     RowBox[{"-", "144"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Yrep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Y111", "->", "H3"}], ",", 
       RowBox[{"Y011", "->", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"Y001", "->", 
        RowBox[{
         RowBox[{"-", "c2"}], "/", "12"}]}], ",", 
       RowBox[{"Y000", "->", 
        RowBox[{
         RowBox[{"-", "3"}], 
         FractionBox[
          RowBox[{"c3", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "note", " ", "the", " ", "plus", " ", "sign", " ", "for", " ", "the", " ",
      "Y000"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Y011", ":", " ", 
      RowBox[{"0", " ", "for", " ", "even", " ", "Y111"}]}], ",", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "for", " ", "odd", " ", "Y111"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", "1"}], ",", 
     RowBox[{
     "2", " ", "depending", " ", "on", " ", "the", " ", "choice", " ", "of", 
      " ", "quotient"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8731937507757187`*^9, 3.873193774521503*^9}, {
   3.8731939005057*^9, 3.873193950135165*^9}, {3.87329256897705*^9, 
   3.873292579539855*^9}, {3.873292618899477*^9, 3.873292660378604*^9}, {
   3.8732927372647047`*^9, 3.873292798322213*^9}, {3.8732928392834044`*^9, 
   3.87329283949856*^9}, 3.876906908684114*^9, 3.876908730683195*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"de501315-439f-4a08-9545-4acc3bb827f1"],

Cell["Periods from prepotential", "Text",
 CellChangeTimes->{{3.873193874363317*^9, 
  3.873193880710236*^9}},ExpressionUUID->"ad74758a-7794-4e11-ab48-\
f725ecc4f703"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Xs", "=", 
     RowBox[{"{", 
      RowBox[{"X0", ",", "X1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prepot", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "!"}], "X0"}], ")"}]}], " ", 
       RowBox[{"Ylist", ".", "Xs", ".", "Xs", ".", "Xs"}]}], "/.", "Yrep"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"piprepot", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"X0", ",", "X1", ",", 
         RowBox[{"D", "[", 
          RowBox[{"prepot", ",", "X1"}], "]"}], ",", 
         RowBox[{"D", "[", 
          RowBox[{"prepot", ",", "X0"}], "]"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X0", "->", "1"}], ",", 
         RowBox[{"X1", "->", 
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}]}]}]}], 
        "}"}]}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"corresponding", " ", "symplectic", " ", "pairing"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pairing", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}],
     ";"}]}]}]], "Input",
 CellChangeTimes->{{3.873194023644084*^9, 3.873194036053133*^9}, {
   3.8793404328272676`*^9, 3.879340433779646*^9}, 3.879348721845936*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"247ef922-28a1-4af4-bef1-49e9569484db"],

Cell["Determine rotation matrix from local to integral basis", "Text",
 CellChangeTimes->{{3.8731941326152363`*^9, 
  3.873194147640806*^9}},ExpressionUUID->"ab9b61f2-1df9-4971-91c7-\
eaffef300f67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"rotation", " ", "matrix"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rot", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"m", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solrot", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"rot", ".", "periodsLCSlocal0"}], "-", "piprepot"}], ",", 
           
           RowBox[{"Log", "[", "x", "]"}]}], "]"}], "==", "0"}], ",", 
        RowBox[{"Flatten", "[", "rot", "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rot", "=", 
     RowBox[{"rot", "/.", "solrot"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rotLCS", "=", "rot"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.872633402718392*^9, 3.87263340704606*^9}, {
   3.872633900717764*^9, 3.872634064094454*^9}, {3.872634104848124*^9, 
   3.872634505901422*^9}, {3.872636292924736*^9, 3.8726363235913973`*^9}, {
   3.872637785047324*^9, 3.872637819452963*^9}, 3.8731937307933683`*^9, 
   3.873193885493761*^9, {3.873194126871364*^9, 3.873194155605317*^9}, {
   3.8751085313915873`*^9, 3.875108533549697*^9}, {3.879340449425128*^9, 
   3.879340451194491*^9}, {3.892892027189384*^9, 3.89289204448848*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"3d207924-5044-4b64-8811-0ad2aea26903"],

Cell["Periods in rotated basis", "Text",
 CellChangeTimes->{{3.872634566165531*^9, 
  3.872634570348997*^9}},ExpressionUUID->"d6c11172-6bf6-4138-9897-\
e9b793b4075a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"piLCS", "=", 
   RowBox[{"rot", ".", "periodsLCSlocal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872634561569919*^9, 3.872634585220147*^9}, {
   3.873194167238529*^9, 3.873194172049631*^9}, {3.873196808944278*^9, 
   3.873196810737357*^9}, 3.8769069246898317`*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"d3f9152d-c35d-409e-8c10-5f343537fbe7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy", "Subsubsection",
 CellChangeTimes->{{3.8732771493207607`*^9, 3.87327715762717*^9}, {
  3.873293480405005*^9, 
  3.873293481882575*^9}},ExpressionUUID->"063764ab-e418-4056-8bc1-\
6386edc8d26c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"piLCSnil", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"piLCS", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCS0shift", "=", 
   RowBox[{"piLCSnil", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", "x", "]"}], "->", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "+", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"m", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"M0", ".", "piLCSnil"}], "-", "piLCS0shift"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", "x", "]"}], "->", "y"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"diff", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqs", "==", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{"M0", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"M0", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.873280171539011*^9, 3.873280230239358*^9}, {
   3.873379002538052*^9, 3.873379005360375*^9}, 3.876906984354179*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"a05473c5-c6b8-4fed-910f-16e4ea0f55b8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"1", "1", "0", "0"},
     {
      RowBox[{"-", "5"}], 
      RowBox[{"-", "9"}], "1", "0"},
     {"6", "4", 
      RowBox[{"-", "1"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.873280222958171*^9, 3.873280230953109*^9}, 
   3.873293484921773*^9, 3.873294307615241*^9, 3.873295655825426*^9, 
   3.8732971071806583`*^9, 3.873355762282872*^9, 3.8733790496875563`*^9, 
   3.87337926596286*^9, 3.8733795685152597`*^9, 3.873380735620151*^9, 
   3.87338149298976*^9, 3.8751048587485123`*^9, 3.875104896848898*^9, 
   3.875104963414276*^9, 3.875106470962685*^9, 3.8751195302412643`*^9, 
   3.875119633743824*^9, 3.8752964252776537`*^9, 3.8752965872901907`*^9, 
   3.875296673128986*^9, 3.8753740033398046`*^9, {3.876906980531312*^9, 
   3.876906984790948*^9}, 3.876908783390215*^9, 3.876909607494442*^9, 
   3.87691039819864*^9, 3.876914108760824*^9, 3.8769254331208467`*^9, 
   3.876943851446129*^9, 3.877716170194167*^9, 3.8789161901305027`*^9, 
   3.87898786753953*^9, 3.879000529879855*^9, 3.879331879795374*^9, 
   3.879419242793275*^9, 3.886189477219345*^9, 3.886253954439268*^9, 
   3.891008348271299*^9, 3.891008732991111*^9, 3.8910131780148582`*^9, 
   3.891077334405796*^9, 3.89289154759163*^9, 3.892892056952627*^9, 
   3.892900272224058*^9},
 CellLabel->
  "Out[74]//MatrixForm=",ExpressionUUID->"8c6bdee5-09bb-4768-8059-\
820dbb5d72be"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conifold periods", "Subsection",
 CellChangeTimes->{{3.872696624463204*^9, 3.872696637135098*^9}, {
   3.873194283875114*^9, 3.8731943032506332`*^9}, {3.873206433539411*^9, 
   3.8732064487212677`*^9}, {3.8732935542626143`*^9, 3.87329355488177*^9}, {
   3.875104607213785*^9, 3.875104609774042*^9}, {3.875105155405346*^9, 
   3.8751051568344727`*^9}, {3.876910445457271*^9, 3.876910469820466*^9}, 
   3.8928915565993433`*^9},ExpressionUUID->"54fc4e12-e907-479b-9b67-\
199fe8544cab"],

Cell[CellGroupData[{

Cell["Local periods", "Subsubsection",
 CellChangeTimes->{{3.873206321409937*^9, 
  3.8732063238399267`*^9}},ExpressionUUID->"4cd1e134-70be-4fc0-82c8-\
f674f3b62a7d"],

Cell["\<\
Picard-Fuchs operator centered around conifold point (Riemann symbol 0,1,1,2)\
\
\>", "Text",
 CellChangeTimes->{{3.873194920057122*^9, 3.8731949391805077`*^9}, 
   3.873213212594695*^9},ExpressionUUID->"85d79e24-0313-4b5f-95e5-\
0976ea8f7962"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"order", " ", "of", " ", "expansion"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ord", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"position", " ", "of", " ", "singularity"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xs", "=", 
     RowBox[{"1", "/", "729"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pfs", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"pf", "/.", 
        RowBox[{"{", 
         RowBox[{"f", "->", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "x", "}"}], ",", 
            RowBox[{"f", "[", 
             RowBox[{"x", "-", "xs"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "+", "xs"}]}], "}"}]}], "//", "Simplify"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8728128952300043`*^9, 3.872812897200782*^9}, {
   3.8731948084739037`*^9, 3.873194884698338*^9}, {3.87319519044177*^9, 
   3.87319519834302*^9}, {3.873205498499378*^9, 3.873205498549939*^9}, {
   3.873205548949534*^9, 3.873205549011602*^9}, {3.873206019381669*^9, 
   3.873206022789607*^9}, {3.87320645451661*^9, 3.873206462343154*^9}, {
   3.8732065044349813`*^9, 3.873206568275144*^9}, {3.873207037993784*^9, 
   3.8732070521119843`*^9}, {3.8732072611398706`*^9, 3.873207291314389*^9}, {
   3.8732076388548307`*^9, 3.873207639150044*^9}, 3.873207708775916*^9, {
   3.8732078050680447`*^9, 3.8732078053754396`*^9}, {3.8732081038947697`*^9, 
   3.873208154296096*^9}, {3.8732081859179907`*^9, 3.873208211757869*^9}, {
   3.873208574931432*^9, 3.873208576548603*^9}, {3.8732088199048557`*^9, 
   3.8732088199692698`*^9}, {3.873209373361971*^9, 3.873209373758258*^9}, 
   3.873272551942726*^9, {3.8732726400909348`*^9, 3.873272640358471*^9}, {
   3.873273183126546*^9, 3.873273183189451*^9}, {3.873293789390736*^9, 
   3.8732938164802713`*^9}, 3.873294015539094*^9, 3.873294101324299*^9, 
   3.8732943115035152`*^9, 3.8732955931518908`*^9, {3.873296833201817*^9, 
   3.8732968332999363`*^9}, {3.8733795698089437`*^9, 3.873379569889091*^9}, {
   3.875104879665592*^9, 3.875104922381933*^9}, {3.8751051521627398`*^9, 
   3.875105153220024*^9}, {3.876910361736891*^9, 3.876910362098661*^9}, {
   3.8769254259779882`*^9, 3.876925426253482*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"0c015d7a-a09f-4069-ae81-3f1fee6b0c5d"],

Cell["solution for f0 with constant leading term", "Text",
 CellChangeTimes->{{3.873191300690055*^9, 
  3.873191328573491*^9}},ExpressionUUID->"0d811487-a280-44ee-8da1-\
cba624e9526b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f0", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf0", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pfs", "/.", "f0rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "5"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf0", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf0", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
      "f0rep"}], "/.", "solf0"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]0", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", "f0rep"}], "/.", 
     "solf0"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.873191377177107*^9, {3.873191828224931*^9, 3.873191848894553*^9}, 
   3.8731918984523687`*^9, {3.8731920554607697`*^9, 3.873192086213915*^9}, {
   3.873192322870296*^9, 3.8731923614865427`*^9}, {3.873192804505762*^9, 
   3.873192878457643*^9}, {3.873192961451557*^9, 3.873192969818637*^9}, {
   3.8731935024185057`*^9, 3.873193509250462*^9}, {3.873193558560095*^9, 
   3.873193558727137*^9}, {3.873193627422468*^9, 3.87319362776777*^9}, {
   3.873194961599968*^9, 3.873194961698284*^9}, {3.87319500663622*^9, 
   3.87319501910396*^9}, {3.8731951197116203`*^9, 3.873195119812297*^9}, {
   3.8731951523268547`*^9, 3.873195152490055*^9}, {3.8732064872899027`*^9, 
   3.873206508009631*^9}, {3.873206539021842*^9, 3.873206539144484*^9}, {
   3.8732065799725*^9, 3.873206596276804*^9}, {3.873206639260255*^9, 
   3.873206660701727*^9}, {3.873294040153605*^9, 3.873294040216969*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"618c11c2-76c2-4240-b6bd-80e7d62ce20b"],

Cell["Solution for f1 with linear leading term", "Text",
 CellChangeTimes->{{3.873191975161954*^9, 3.87319199607029*^9}, {
  3.8732130883887177`*^9, 
  3.873213090694292*^9}},ExpressionUUID->"3b53b7a8-3160-4fc5-afa1-\
fffd59ffd53d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{"x", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "2", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f1", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf1", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pfs", "/.", "f1rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "5"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"extra", " ", "equation", " ", "to", " ", "fix", " ", 
     SubscriptBox["b", "2"], " ", "via", " ", "the", " ", "log", " ", 
     "period"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqextra", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "pfs"}], "/.", 
         RowBox[{"{", 
          RowBox[{"f", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{
                 SubscriptBox["b", "2"], 
                 SuperscriptBox["x", "2"]}]}], ")"}], 
              RowBox[{"Log", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ",", 
        "x"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf1", "=", 
     RowBox[{"PrependTo", "[", 
      RowBox[{"eqsf1", ",", "eqextra"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf1", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf1", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["b", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
      "f1rep"}], "/.", "solf1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", "f1rep"}], "/.", 
     "solf1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.873191375609221*^9, 3.873191388939456*^9}, {
   3.873191778251012*^9, 3.873191813800117*^9}, {3.873191860792021*^9, 
   3.873191861028808*^9}, {3.873191918555339*^9, 3.87319199309118*^9}, {
   3.873192092064415*^9, 3.8731921243469143`*^9}, {3.873192256021747*^9, 
   3.873192318250476*^9}, {3.873192893413906*^9, 3.8731928945413437`*^9}, {
   3.873192936393096*^9, 3.8731929890614347`*^9}, {3.873194991114317*^9, 
   3.8731950284123077`*^9}, {3.873195084771949*^9, 3.873195085226521*^9}, {
   3.873195121862688*^9, 3.87319512197831*^9}, {3.873195157090392*^9, 
   3.873195157184469*^9}, 3.873200960413954*^9, {3.873206667766553*^9, 
   3.87320667463552*^9}, {3.8732067052645082`*^9, 3.87320670542725*^9}, {
   3.873206764584084*^9, 3.873206778605307*^9}, {3.8732072768911133`*^9, 
   3.8732072769495487`*^9}, {3.873207316120964*^9, 3.873207475230095*^9}, {
   3.873207577250648*^9, 3.873207577586939*^9}, {3.873294043467297*^9, 
   3.873294043572391*^9}, {3.875105096514821*^9, 3.8751051709117203`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"cf04409e-cf91-4e87-8d48-7eb9562d3042"],

Cell["Solution for f2 with square leading term", "Text",
 CellChangeTimes->{{3.873192021464046*^9, 3.873192026639834*^9}, {
  3.873213097762113*^9, 
  3.873213100742626*^9}},ExpressionUUID->"9570cd21-9825-4032-ad85-\
89e96b4d04ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f2", "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f2", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf2", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pfs", "/.", "f2rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "5"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf2", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf2", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["c", "n"], 
           SuperscriptBox["x", "n"]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
       "f2rep"}], "/.", "solf2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f2rep"}], "/.", "solf2"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.873192018334791*^9, 3.873192036653221*^9}, {
   3.873192137684669*^9, 3.873192190906652*^9}, {3.873192247774341*^9, 
   3.873192247962631*^9}, {3.873192898320387*^9, 3.873192929706777*^9}, {
   3.873193132480571*^9, 3.8731931664866037`*^9}, {3.8731950306023273`*^9, 
   3.87319503666685*^9}, {3.8731950713477716`*^9, 3.873195082400971*^9}, {
   3.8731951239438677`*^9, 3.873195124042407*^9}, {3.873195160796198*^9, 
   3.873195160877494*^9}, 3.873200921238558*^9, {3.873200955706842*^9, 
   3.873200957307439*^9}, {3.8732067132539377`*^9, 3.873206762936799*^9}, {
   3.873206937017317*^9, 3.8732069371714907`*^9}, {3.873207094311713*^9, 
   3.873207104742449*^9}, {3.873207199849462*^9, 3.873207280105494*^9}, {
   3.873207331716639*^9, 3.873207336628229*^9}, {3.873294046607263*^9, 
   3.873294046698601*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"196d241d-5506-4425-83d4-495cb68a8918"],

Cell["Solution for f3 with linear leading term (and log)", "Text",
 CellChangeTimes->{{3.873192221363536*^9, 3.8731922277881613`*^9}, {
  3.873213104748074*^9, 
  3.873213109140996*^9}},ExpressionUUID->"949ffb6a-b0ac-4aa0-98f0-\
299c2cefde5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f3", "[", "x_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "n"], 
       SuperscriptBox["x", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"f1", "[", "x", "]"}], 
           RowBox[{"Log", "[", "x", "]"}]}], "+", 
          RowBox[{"f3", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf3", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", " ", 
       RowBox[{
        RowBox[{"pfs", "/.", "f3rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "5"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf3", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf3", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}], "/.", 
       "f3rep"}], "/.", "solf3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f3rep"}], "/.", "solf3"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.872629744972643*^9, 3.872629764586832*^9}, {
   3.8726299680108967`*^9, 3.872630293829474*^9}, {3.872630326509152*^9, 
   3.8726305672307653`*^9}, {3.872630623368415*^9, 3.872630623517707*^9}, {
   3.872630660805709*^9, 3.872630765273274*^9}, {3.8726308282708673`*^9, 
   3.872631124047906*^9}, {3.872631165715345*^9, 3.872631236466794*^9}, {
   3.872631388814074*^9, 3.872631389118169*^9}, {3.872631755599827*^9, 
   3.872631794277553*^9}, {3.872631851506227*^9, 3.872631997094989*^9}, {
   3.872633398054307*^9, 3.872633442299402*^9}, {3.87263514524786*^9, 
   3.872635190047574*^9}, {3.8726356475031147`*^9, 3.872635647596717*^9}, {
   3.872635878043292*^9, 3.8726358781356277`*^9}, {3.872687919393813*^9, 
   3.872687919454257*^9}, {3.872814609994211*^9, 3.872814610063623*^9}, {
   3.873190683408375*^9, 3.8731906965784197`*^9}, {3.8731907796520777`*^9, 
   3.873190822147162*^9}, 3.8731912966876993`*^9, {3.873191349196238*^9, 
   3.8731913851798563`*^9}, {3.873192008816721*^9, 3.873192013613007*^9}, {
   3.873192212931415*^9, 3.873192231281609*^9}, 3.873193240425159*^9, {
   3.8731933144644003`*^9, 3.8731933974058237`*^9}, {3.87319351883444*^9, 
   3.873193534921625*^9}, {3.87319504208132*^9, 3.873195045382289*^9}, {
   3.87319509773108*^9, 3.8731951261280107`*^9}, {3.873195164233925*^9, 
   3.8731951643535757`*^9}, {3.873195254649728*^9, 3.8731952849180727`*^9}, 
   3.873200953584201*^9, {3.873206949450639*^9, 3.873207006498231*^9}, {
   3.873207500953926*^9, 3.873207535898963*^9}, {3.873207586000886*^9, 
   3.8732075914455967`*^9}, {3.8732940490410624`*^9, 3.8732940491363993`*^9}},
 
 CellLabel->"In[98]:=",ExpressionUUID->"82096f78-6728-4965-8886-63ae784ca667"],

Cell[BoxData[
 RowBox[{
  RowBox[{"piClocal", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Omega]0", "[", "x", "]"}], ",", 
      RowBox[{"\[Omega]1", "[", "x", "]"}], ",", 
      RowBox[{"\[Omega]2", "[", "x", "]"}], ",", 
      RowBox[{"\[Omega]3", "[", "x", "]"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"x", "-", "xs"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872696676672406*^9, 3.872696691099923*^9}, {
   3.872812910135315*^9, 3.8728133681941442`*^9}, {3.872813650747405*^9, 
   3.872813651484424*^9}, {3.8728140070913963`*^9, 3.872814043167233*^9}, {
   3.872814590844812*^9, 3.872814590925251*^9}, 3.87319517903411*^9, {
   3.873195303284589*^9, 3.873195306401157*^9}, {3.873195359418396*^9, 
   3.873195369135748*^9}, {3.8731959252336397`*^9, 3.8731959309026737`*^9}, {
   3.873196054452217*^9, 3.873196064851873*^9}, {3.873196620108374*^9, 
   3.8731966206001863`*^9}, {3.873196660391082*^9, 3.873196660618099*^9}, {
   3.873207021600481*^9, 3.873207030615118*^9}, {3.873293853961843*^9, 
   3.873293854135182*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"8e455a1c-fb68-436d-92e4-7a55683a6621"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Continuation matrix", "Subsubsection",
 CellChangeTimes->{{3.8728134301649017`*^9, 
  3.872813440466175*^9}},ExpressionUUID->"514aa024-dc3d-42a2-814d-\
13bd160baeb8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "function", " ", "that", " ", "computes", " ", "transition", " ", "matrix",
     " ", "from", " ", "local", " ", "basis", " ", "to", " ", "integral", " ",
     "basis", " ", "via", " ", "a", " ", "midpoint", " ", "match"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TransitionMatrix", "[", 
   RowBox[{"piloc_", ",", "piint_", ",", "midpoint_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "mat", ",", "pilocmid", ",", "piintmid", ",", "pilocmidcoefs", ",", 
      "piintmidcoefs", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"ansatz", " ", "for", " ", "transition", " ", "matrix"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i", ",", "j"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"periods", " ", "expanded", " ", "around", " ", "midpoint"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"pilocmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piloc", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piint", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"coefficients", " ", "at", " ", "midpoint"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pilocmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pilocmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"piintmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"solution", " ", "for", " ", "transition", " ", "matrix"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"mat", ".", "pilocmidcoefs"}], "==", "piintmidcoefs"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mat", "/.", "sol"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellLabel->
  "In[105]:=",ExpressionUUID->"a5f910d6-5bda-4bb5-893b-dd03e24ba716"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TLCStoC", "=", 
  RowBox[{
   RowBox[{"TransitionMatrix", "[", 
    RowBox[{"piClocal", ",", "piLCS", ",", 
     RowBox[{"xs", "/", "2"}]}], "]"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.873195668655612*^9, 3.8731957487718487`*^9}, {
   3.8731962459608917`*^9, 3.8731962708381844`*^9}, {3.8731963056037292`*^9, 
   3.873196407122843*^9}, {3.873196445642839*^9, 3.873196471631837*^9}, {
   3.87319655814495*^9, 3.873196591725319*^9}, {3.873196873005968*^9, 
   3.873196927076836*^9}, {3.873196983223398*^9, 3.873197006395262*^9}, {
   3.8731970528215513`*^9, 3.8731970727543697`*^9}, {3.873197122916585*^9, 
   3.873197160699133*^9}, {3.873197214050249*^9, 3.873197221632616*^9}, {
   3.873197252799781*^9, 3.87319728405123*^9}, {3.873200532332583*^9, 
   3.873200844320463*^9}, {3.8732050550943823`*^9, 3.873205108438705*^9}, {
   3.8732052363272533`*^9, 3.873205247504533*^9}, {3.8732054877935877`*^9, 
   3.8732054896378317`*^9}, {3.8732060674891977`*^9, 3.873206109665258*^9}, {
   3.873206329382819*^9, 3.873206400403071*^9}, {3.8732076087286587`*^9, 
   3.8732076170846033`*^9}, {3.873207766430852*^9, 3.873207771561906*^9}, 
   3.8732095542049294`*^9, {3.873293846361784*^9, 3.87329385033792*^9}, {
   3.873293880863223*^9, 3.8732938812517357`*^9}, {3.873294088784952*^9, 
   3.873294091418679*^9}, {3.873294324431876*^9, 3.873294332378108*^9}, 
   3.873296615395097*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"aeb336b6-9d24-4e77-8a81-70f922070751"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.0921819135331994984824296262162157702218514960680808211801`42.\
94979806048148", ",", 
     RowBox[{
      RowBox[{
      "-", "343.9398577760572717466609173755389355525223253994629062730641`42.\
94979806048148"}], "+", 
      RowBox[{
      "174.035930270987549663274395247844454884681622617189126705504`42.\
94979806048148", " ", "\[ImaginaryI]"}]}], ",", 
     "3259.2752390913607008717614720890975427804761283144891570707545`42.\
94979806048148", ",", 
     RowBox[{
     "-", "55.3973571564481765369410965099185865709581600520508009160742`42.\
94979806048148"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.0653415223542519755202981674872644690360073110708576298734`42.\
94979806048148", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "108.3188571020240070338752439027368615185464461829740160048806`42.\
94979806048148"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "15981.3061641380410574314544131184993728152594711191076875785827`\
42.94979806048148"}], " ", "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "7.226824009606351178409063335399223831583098485385475249498`42.\
82860044158876", "-", 
      RowBox[{
      "0.5326707611771259877601490837436322345180036555354288149367`42.\
82860044158876", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1091.6303208776177295410428895462484558201191558915387511824513`\
42.82860044158876"}], "+", 
      RowBox[{
      "54.1594285510120035169376219513684307592732230914870080023468`42.\
82860044158876", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "117460.1900455437963626548977144139093545977125829136804435305`42.\
82860044158876"}], "+", 
      RowBox[{
      "7990.6530820690205287157272065592496864076297355595538437945087`42.\
82860044158876", " ", "\[ImaginaryI]"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "348.0718605419750993265487904956889097693632452343782534110994`42.\
94979806048148", " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.873296630297986*^9, 3.8732971732870283`*^9, 
  3.873355810204321*^9, 3.8733790916847687`*^9, 3.87337958363861*^9, 
  3.875105037846572*^9, 3.875105184307653*^9, 3.87511953124378*^9, 
  3.875119634747902*^9, 3.8753740054144506`*^9, 3.876910373044598*^9, 
  3.876910405385062*^9, 3.8769141100613413`*^9, 3.8769254440160437`*^9, 
  3.876943867877029*^9, 3.877716180768127*^9, 3.878916200810121*^9, 
  3.878987878355472*^9, 3.879000540501672*^9, 3.879331890824998*^9, 
  3.879419251032927*^9, 3.8861894860465193`*^9, 3.8862539626974363`*^9, 
  3.8910084069322443`*^9, 3.8910773427998943`*^9, 3.89289155584081*^9, 
  3.892900285813208*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"a6ded90d-2f90-43c7-97f6-d56604fbfb05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TLCStoC2", "=", 
   RowBox[{
    RowBox[{"TransitionMatrix", "[", 
     RowBox[{"piClocal", ",", "piLCS", ",", 
      RowBox[{"3", 
       RowBox[{"xs", "/", "4"}]}]}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TLCStoC", ".", 
    RowBox[{"Inverse", "[", "TLCStoC2", "]"}]}], "//", "Chop"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.873296628842229*^9, 3.8732966467947702`*^9}, {
  3.892892074302559*^9, 3.892892089829175*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"722d1f5c-2330-4eb8-b649-56a08a16e5a9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.0000000000000000000000048289701846523239870353689360928738`42.\
902902935327575", "0", "0", "0"},
     {"0", 
      "0.9999999999999999999999922333114199900991913717387593062795`41.\
50568238437165", "0", "0"},
     {"0", "0", 
      "1.000000000000000000000000231777023394875769206267069759774`41.\
39544651233716", "0"},
     {"0", "0", "0", 
      "0.9999999999999999999999987797241356972368359520409630332182`42.\
902902935327575"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.873296643438772*^9, 3.873296659170411*^9}, 
   3.8732972106302223`*^9, 3.8733558263157177`*^9, 3.873379108114463*^9, 
   3.873379589101561*^9, 3.8751050404621277`*^9, 3.875119531893119*^9, 
   3.875119635378488*^9, 3.875374006069221*^9, 3.876910373125222*^9, 
   3.876910406157032*^9, 3.876914110847439*^9, 3.876925448468601*^9, 
   3.876943872247059*^9, 3.87771618517024*^9, 3.8789162053021307`*^9, 
   3.878987882806691*^9, 3.879000544883847*^9, 3.8793318952329073`*^9, 
   3.879419253518775*^9, 3.886189488588619*^9, 3.886253965181341*^9, 
   3.891008409500671*^9, 3.891077345278202*^9, 3.8928915583558817`*^9, 
   3.892892092424914*^9, 3.8929002883275967`*^9},
 CellLabel->
  "Out[109]//MatrixForm=",ExpressionUUID->"40b672fe-fbe3-4d8a-a314-\
a748766fd79a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"piC", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"TLCStoC", ".", "piClocal"}], ",", "50"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.873293920510592*^9, 3.8732939250241756`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"91a107c8-0e8a-467a-adce-a61286c7ab24"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Log-monodromy matrix", "Subsubsection",
 CellChangeTimes->{{3.8732833694100227`*^9, 
  3.8732833777340517`*^9}},ExpressionUUID->"10032cac-e4c8-44f6-8b50-\
f9817ebcbaab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nC", "=", 
  RowBox[{"Round", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
      RowBox[{"TLCStoC", ".", "nC", ".", 
       RowBox[{"Inverse", "[", "TLCStoC", "]"}]}]}], "//", "N"}], "//", 
    "Chop"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MC", "=", 
   RowBox[{"MatrixExp", "[", "nC", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.873282858214036*^9, 3.873282873963291*^9}, {
  3.873282913894088*^9, 3.8732829538664713`*^9}, {3.873283048113864*^9, 
  3.8732830485377007`*^9}, {3.873283327985317*^9, 3.873283351614542*^9}, {
  3.8732833899761543`*^9, 3.87328346177765*^9}, {3.8732943492192497`*^9, 
  3.873294390108067*^9}, {3.87510520214056*^9, 3.875105207536222*^9}, {
  3.875122201490005*^9, 3.8751222103647327`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"8df48eb4-8bfe-4079-9a11-7b20639adabb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.873282940562563*^9, 3.873282954300057*^9}, 
   3.873283050093422*^9, {3.87328333395226*^9, 3.873283352447695*^9}, 
   3.87328341824328*^9, 3.873283462353282*^9, 3.873293874545948*^9, {
   3.873294355732226*^9, 3.8732943906455297`*^9}, 3.873295674126748*^9, 
   3.873297215879018*^9, 3.8733558275055323`*^9, 3.873379109334743*^9, 
   3.873379589418819*^9, 3.875105040580805*^9, {3.875105194475541*^9, 
   3.87510520791866*^9}, 3.8751195319949713`*^9, 3.875119635478733*^9, {
   3.8751221869803753`*^9, 3.8751222106962852`*^9}, 3.87537400618848*^9, 
   3.876910373201576*^9, 3.876910406247559*^9, 3.876914110882753*^9, 
   3.8769254485899687`*^9, 3.876943872322769*^9, 3.877716185210887*^9, 
   3.878916205364853*^9, 3.878987882855785*^9, 3.8790005449513483`*^9, 
   3.879331895300506*^9, 3.879419253587903*^9, 3.8861894886407757`*^9, 
   3.886253965222918*^9, 3.891008409589608*^9, 3.891077345329525*^9, 
   3.892891558428309*^9, 3.892892095379918*^9, 3.8929002883682833`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"4d1a4cc6-cc76-4397-94a8-db653bfbed76"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["K-point from hypergeometric functions", "Subsection",
 CellChangeTimes->{{3.872696624463204*^9, 3.872696637135098*^9}, {
   3.873194283875114*^9, 3.8731943032506332`*^9}, {3.873206433539411*^9, 
   3.8732064487212677`*^9}, {3.8732935542626143`*^9, 3.87329355488177*^9}, {
   3.8732944309718533`*^9, 3.8732944327694607`*^9}, {3.873294592813162*^9, 
   3.873294593187195*^9}, {3.873355512881919*^9, 3.873355519776894*^9}, {
   3.8751212598605022`*^9, 3.875121260887121*^9}, {3.8769070239346323`*^9, 
   3.876907030546187*^9}, 
   3.876910217031187*^9},ExpressionUUID->"c2663f6e-d3a0-438f-8768-\
70ce21a1ce50"],

Cell["Hypergeometric solutions to PF with K-point at x=0:", "Text",
 CellChangeTimes->{{3.8733562852549887`*^9, 3.8733563202883873`*^9}, {
  3.873362456331521*^9, 3.87336246956122*^9}, {3.876907192101746*^9, 
  3.876907216422434*^9}, {3.876908810217429*^9, 
  3.876908810683547*^9}},ExpressionUUID->"f7ccaab4-c8dd-4654-82c4-\
e95dbe04cae0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pfK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"pf", "/.", 
      RowBox[{"{", 
       RowBox[{"f", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "x", "}"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"1", "/", "x"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", 
       RowBox[{"1", "/", "x"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"pfK", "==", "0"}], ",", "f", ",", "x"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.873360060346665*^9, 3.873360099420176*^9}, {
   3.875106693945266*^9, 3.875106695875005*^9}, {3.8769058053646297`*^9, 
   3.876905807146587*^9}, 3.87690584978673*^9, {3.876907195147889*^9, 
   3.87690723774995*^9}, {3.8769088049916277`*^9, 3.876908812894847*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"53baa51e-deb2-4bd7-b047-d8a6c9324dbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"f", "\[Rule]", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "9"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["x", 
         RowBox[{"1", "/", "3"}]], " ", 
        TemplateBox[{"3"},
         "C"], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"], ",", 
            FractionBox["1", "3"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            FractionBox["2", "3"], ",", 
            FractionBox["2", "3"], ",", "1"}], "}"}], ",", 
          FractionBox["x", "729"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "81"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]], " ", 
        TemplateBox[{"1"},
         "C"], " ", 
        RowBox[{"HypergeometricPFQ", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            FractionBox["2", "3"], ",", 
            FractionBox["2", "3"], ",", 
            FractionBox["2", "3"], ",", 
            FractionBox["2", "3"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            FractionBox["4", "3"], ",", 
            FractionBox["4", "3"]}], "}"}], ",", 
          FractionBox["x", "729"]}], "]"}]}], "+", 
       RowBox[{
        TemplateBox[{"4"},
         "C"], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}]}], "}"}], ",", 
          FractionBox["x", "729"]}], "]"}]}], "+", 
       RowBox[{
        TemplateBox[{"2"},
         "C"], " ", 
        RowBox[{"MeijerG", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["2", "3"], ",", 
              FractionBox["2", "3"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "3"], ",", 
              FractionBox["1", "3"]}], "}"}]}], "}"}], ",", 
          FractionBox["x", "729"]}], "]"}]}]}]}], "]"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.876905850159668*^9, {3.876907201553328*^9, 3.876907239220829*^9}, 
   3.876908814947782*^9, 3.876909636175026*^9, 3.8769102194801493`*^9, 
   3.876914111089987*^9, 3.876943878963855*^9, 3.878916205594235*^9, 
   3.878987883079022*^9, 3.8790005451738586`*^9, 3.879331895532433*^9, 
   3.879419253837389*^9, 3.886189488872364*^9, 3.886253965435153*^9, 
   3.891008702062372*^9, 3.8910131782339163`*^9, 3.891077345552326*^9, 
   3.892892097727475*^9, 3.892900288594274*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"63919a01-d449-4d54-a3fe-96be0244eaf0"]
}, Open  ]],

Cell["Hypergeometric periods near K (in complex local basis):", "Text",
 CellChangeTimes->{{3.8769061532082167`*^9, 3.8769061583320208`*^9}, {
   3.876906190381031*^9, 3.876906199074998*^9}, 3.876907316418895*^9, {
   3.876908830628899*^9, 
   3.8769088311760693`*^9}},ExpressionUUID->"579c39b7-2ce9-49b1-bd29-\
817fbd362cd0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], ",", 
     TemplateBox[{"2"},
      "C"], ",", 
     TemplateBox[{"3"},
      "C"], ",", 
     TemplateBox[{"4"},
      "C"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piKhyplocal", "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"{", "cvec", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8769057997202682`*^9, 3.87690595666888*^9}, {
  3.87690601392491*^9, 3.8769060190818243`*^9}, {3.876906230747387*^9, 
  3.8769062314452963`*^9}, {3.876906419758563*^9, 3.8769064201843987`*^9}, {
  3.8769072212202597`*^9, 3.876907233333606*^9}, {3.876908835216874*^9, 
  3.876908835686768*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"c3e63904-5db6-4f33-b3e9-b7f0529ecc48"],

Cell["K-point periods expanded around LCS point:", "Text",
 CellChangeTimes->{{3.876908900272246*^9, 
  3.876908913139056*^9}},ExpressionUUID->"16f12387-dcc1-4eb9-950d-\
88cfbdf43a8f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"piLCShyplocal0", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"piKhyplocal", "/.", 
           RowBox[{"{", 
            RowBox[{"x", "->", 
             RowBox[{"1", "/", "x"}]}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "//", 
       "PowerExpand"}], ",", 
      RowBox[{"x", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"force", " ", "to", " ", "simplify", " ", "a", " ", "bit", " ", 
    RowBox[{"more", ":"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"piLCShyplocal0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"piLCShyplocal0", "/.", 
       RowBox[{"x", "->", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "t"}], "]"}]}]}], "//",
       "PowerExpand"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}]}]}], "}"}]}], "//",
    "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.87690892092548*^9, 3.876908959411489*^9}, {
   3.876910033699264*^9, 3.8769101503564053`*^9}, 3.876910245674446*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"62ab3cc5-03c7-4f25-81f4-9cb977d29347"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["7", "6"], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "3"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", "x", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "3"]}], "+", 
       RowBox[{"288", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["2", 
      RowBox[{"1", "/", "3"}]], " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["2", "3"], "]"}], "2"]}]], ",", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["\[Pi]", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "3"], "+", 
      RowBox[{"96", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "3"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "3"]}], "+", 
     RowBox[{"288", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["2", 
      RowBox[{"2", "/", "3"}]], " ", 
     SqrtBox["3"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "6"], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "3"], "]"}], "2"]}]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "3"]}], 
     SqrtBox["3"]], "-", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"]}], 
     SqrtBox["3"]], "-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"], "6"], "+", 
    RowBox[{"16", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.876908946181341*^9, 3.8769089723762207`*^9}, 
   3.876909651937586*^9, 3.8769097890244703`*^9, 3.876909841425435*^9, {
   3.876910052268382*^9, 3.876910072706297*^9}, 3.8769101570358543`*^9, {
   3.8769102376787863`*^9, 3.876910252968836*^9}, 3.876914114723012*^9, 
   3.876943882582466*^9, 3.878916209253818*^9, 3.878987886768592*^9, 
   3.879000548744323*^9, 3.879331899103036*^9, 3.879419257505535*^9, 
   3.886189492455783*^9, 3.886253968885602*^9, 3.8910087059532137`*^9, 
   3.891013182120707*^9, 3.891077349027508*^9, 3.892892105266656*^9, 
   3.892900292175949*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"9169b69f-b036-4977-9b0b-6fb9f8fecc6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral symplectic basis", "Subsubsection",
 CellChangeTimes->{{3.873193699097569*^9, 
  3.873193705268569*^9}},ExpressionUUID->"100f3ff8-215b-4dd4-9fb9-\
fa33e76ee497"],

Cell["\<\
Next we rotate to an integral symplectic basis. We can realize this basis by \
using mirror symmetry and computing these periods from the topological data \
of the mirror CY:\
\>", "Text",
 CellChangeTimes->{{3.872633411810019*^9, 3.8726334161710157`*^9}, {
  3.873193653279673*^9, 
  3.873193686701393*^9}},ExpressionUUID->"03386e07-7477-44fa-aa0b-\
dee0b5218f7a"],

Cell["Topological data of mirror CY", "Text",
 CellChangeTimes->{{3.873193692461787*^9, 
  3.873193723606724*^9}},ExpressionUUID->"47294666-f569-4dc3-b031-\
d9a66d9acc7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"form", " ", "of", " ", "topological", " ", "data", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"by", " ", "0"}], "-", 
      RowBox[{
      "index", " ", "we", " ", "also", " ", "incorporate", " ", "Chern", " ", 
       "class", " ", "terms", " ", "in", " ", "periods"}]}], ")"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ylist", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Y000", ",", "Y001"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Y001", ",", "Y011"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Y001", ",", "Y011"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Y011", ",", "Y111"}], "}"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H3", "=", "9"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2", "=", "54"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "=", 
     RowBox[{"-", "144"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Yrep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Y111", "->", "H3"}], ",", 
       RowBox[{"Y011", "->", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"Y001", "->", 
        RowBox[{
         RowBox[{"-", "c2"}], "/", "12"}]}], ",", 
       RowBox[{"Y000", "->", 
        RowBox[{
         RowBox[{"-", "3"}], 
         FractionBox[
          RowBox[{"c3", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "note", " ", "the", " ", "plus", " ", "sign", " ", "for", " ", "the", " ",
      "Y000"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Y011", ":", " ", 
      RowBox[{"0", " ", "for", " ", "even", " ", "Y111"}]}], ",", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "for", " ", "odd", " ", "Y111"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", "1"}], ",", 
     RowBox[{
     "2", " ", "depending", " ", "on", " ", "the", " ", "choice", " ", "of", 
      " ", "quotient"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8731937507757187`*^9, 3.873193774521503*^9}, {
   3.8731939005057*^9, 3.873193950135165*^9}, {3.87329256897705*^9, 
   3.873292579539855*^9}, {3.873292618899477*^9, 3.873292660378604*^9}, {
   3.8732927372647047`*^9, 3.873292798322213*^9}, {3.8732928392834044`*^9, 
   3.87329283949856*^9}, {3.8751767622122593`*^9, 3.875176768834526*^9}, 
   3.876908736937872*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"ca668a78-f025-4eeb-93cf-2e54924f9fe4"],

Cell["Periods from prepotential", "Text",
 CellChangeTimes->{{3.873193874363317*^9, 
  3.873193880710236*^9}},ExpressionUUID->"febf3e28-5ef4-47ed-a50e-\
5de929761ae5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Xs", "=", 
   RowBox[{"{", 
    RowBox[{"X0", ",", "X1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prepot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "!"}], "X0"}], ")"}]}], " ", 
     RowBox[{"Ylist", ".", "Xs", ".", "Xs", ".", "Xs"}]}], "/.", "Yrep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piprepot", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"X0", ",", "X1", ",", 
        RowBox[{"D", "[", 
         RowBox[{"prepot", ",", "X1"}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{"prepot", ",", "X0"}], "]"}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X0", "->", "1"}], ",", 
        RowBox[{"X1", "->", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}]}]}]}], "}"}]}],
      "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"corresponding", " ", "symplectic", " ", "pairing"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.873194023644084*^9, 3.873194036053133*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"98be4f0a-9b33-4584-9d8e-eaf35cb2fe7b"],

Cell["Determine rotation matrix from local to integral basis", "Text",
 CellChangeTimes->{{3.8731941326152363`*^9, 
  3.873194147640806*^9}},ExpressionUUID->"f19733f6-6c65-4873-adae-\
e38f4b1bc1bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"rotation", " ", "matrix"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rot", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"m", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solrot", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"rot", ".", "piLCShyplocal0"}], "-", "piprepot"}], "/.", 
             RowBox[{"{", 
              RowBox[{"x", "->", 
               RowBox[{"Exp", "[", "tt", "]"}]}], "}"}]}], "//", 
            "PowerExpand"}], ",", "tt"}], "]"}], "==", "0"}], ",", 
        RowBox[{"Flatten", "[", "rot", "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rot", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"rot", "/.", "solrot"}], "//", "FullSimplify"}], "//", 
       "ToRadicals"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"rot", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rot", "//", "N"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rotK", "=", "rot"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.872633402718392*^9, 3.87263340704606*^9}, {
   3.872633900717764*^9, 3.872634064094454*^9}, {3.872634104848124*^9, 
   3.872634505901422*^9}, {3.872636292924736*^9, 3.8726363235913973`*^9}, {
   3.872637785047324*^9, 3.872637819452963*^9}, 3.8731937307933683`*^9, 
   3.873193885493761*^9, {3.873194126871364*^9, 3.873194155605317*^9}, {
   3.873362580317732*^9, 3.8733625862681026`*^9}, {3.8765784069244633`*^9, 
   3.876578472874426*^9}, {3.876579257811986*^9, 3.876579258187951*^9}, {
   3.876906446189027*^9, 3.8769064643574057`*^9}, {3.876907976681981*^9, 
   3.8769079768431177`*^9}, {3.876909000744706*^9, 3.876909003129108*^9}, {
   3.876910310440199*^9, 3.876910324417283*^9}, {3.89289211758314*^9, 
   3.892892117644424*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"03172978-508a-40db-bc63-0ce058a995d2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["2", "3"], "]"}], "2"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["7", "6"], "]"}], "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}]}], 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "+", 
            FractionBox[
             RowBox[{"9", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}], "2"]}], ")"}], 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "6"], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "2"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"5", "/", "6"}]], " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["2", "3"], "]"}], "2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["7", "6"], "]"}], "2"]}]]}], 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "6"}]], " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "6"], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "2"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]], " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"5", "/", "6"}]], " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["1", "3"]}], "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "6"], "]"}], "2"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"13", "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", 
              SqrtBox["3"]}]}], ")"}]}]]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "6"}]], " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["2", "3"]}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["7", "6"], "]"}], "2"]}], 
       SuperscriptBox["\[Pi]", "3"]], 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox[
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "-", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SqrtBox["3"]}]}], ")"}]}]]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"81", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"5", "/", "6"}]], " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["2", "3"], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "6"], "]"}], "2"]}]]}], 
      FractionBox[
       RowBox[{"9", " ", "\[ImaginaryI]"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "6"}]], " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"-", 
            FractionBox["2", "3"]}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["7", "6"], "]"}], "2"]}], 
        SuperscriptBox["\[Pi]", "3"]]}], 
      FractionBox[
       RowBox[{"9", " ", "\[ImaginaryI]"}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.872634027326786*^9, 3.8726340383529367`*^9}, {
   3.872634187374834*^9, 3.872634195199793*^9}, {3.8726342879289*^9, 
   3.872634295379222*^9}, {3.87263433481215*^9, 3.872634346686685*^9}, {
   3.872634394404201*^9, 3.872634470936459*^9}, {3.872634501627656*^9, 
   3.872634506178248*^9}, {3.8726351498094063`*^9, 3.872635198157159*^9}, 
   3.872635653656534*^9, 3.8726358871039047`*^9, 3.872636325233149*^9, 
   3.872637785617386*^9, 3.8726876243969812`*^9, 3.8726879250473413`*^9, 
   3.8728134063620663`*^9, 3.87281365906702*^9, 3.8728140491022673`*^9, 
   3.872814618512258*^9, 3.8728416333761177`*^9, 3.872844114483431*^9, 
   3.872862708921817*^9, 3.872931871849951*^9, 3.872932376785603*^9, 
   3.87293362412938*^9, 3.873188063175878*^9, 3.873194189141047*^9, 
   3.873194229284359*^9, 3.8731942617892036`*^9, {3.8731968244524813`*^9, 
   3.8731968287242813`*^9}, 3.8732009976300983`*^9, 3.873205509605524*^9, 
   3.873208851494956*^9, 3.873210491791347*^9, 3.873272242831213*^9, 
   3.8732728699078417`*^9, 3.873292855904932*^9, 3.873293297374679*^9, 
   3.873293408580752*^9, 3.873293441042925*^9, 3.8732943064043093`*^9, 
   3.873295655381365*^9, 3.873297106085534*^9, 3.8733557620899887`*^9, 
   3.873362588948949*^9, 3.8733797005169477`*^9, 3.875105307338644*^9, 
   3.875106778244692*^9, 3.875121264022993*^9, 3.875177273194747*^9, 
   3.875177734011017*^9, 3.876578007886127*^9, 3.876578065944622*^9, {
   3.876578420185171*^9, 3.876578473306432*^9}, 3.8765792587066708`*^9, 
   3.8765800487363853`*^9, 3.8768183541198473`*^9, 3.876906470694591*^9, {
   3.876907973158966*^9, 3.876907979825885*^9}, 3.87690898572293*^9, 
   3.8769092159562407`*^9, 3.876909707018546*^9, 3.8769101764037313`*^9, {
   3.876910237811267*^9, 3.8769102581999493`*^9}, {3.8769103123753242`*^9, 
   3.8769103248106318`*^9}, 3.876914115554352*^9, 3.876943883443288*^9, 
   3.87891621012049*^9, 3.878987887608892*^9, 3.8790005495958776`*^9, 
   3.879331899914597*^9, 3.879419258330117*^9, 3.88618949325922*^9, 
   3.886253969643001*^9, 3.8910087068237877`*^9, 3.891013182879346*^9, 
   3.891077349808382*^9, {3.8928921188467913`*^9, 3.892892123768927*^9}, 
   3.8929002929934673`*^9},
 CellLabel->
  "Out[132]//MatrixForm=",ExpressionUUID->"217d0dc2-8151-40b5-89e4-\
01e07df818b0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.8010221108753827`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.27748219880444663`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.010473993048817245`"}], "+", 
       RowBox[{"0.018141488118674717`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "5.336291441742887`"}], "-", 
       RowBox[{"1.8485455802187312`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.010473993048817245`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.018141488118674717`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.3204088443501531`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.18498813253629776`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.01209432541244981`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.1345165766971546`"}], "-", 
       RowBox[{"1.2323637201458204`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.01209432541244981`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.16020442217507663`"}], "+", 
       RowBox[{"0.09249406626814892`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.03142197914645173`"}], "-", 
       RowBox[{"0.006047162706224905`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.0672582883485766`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.6161818600729098`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.03142197914645173`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.006047162706224905`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"1.441839799575689`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.83244659641334`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.03628297623734943`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "9.605324595137187`"}], "-", 
       RowBox[{"5.545636740656187`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.03628297623734943`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.872634027326786*^9, 3.8726340383529367`*^9}, {
   3.872634187374834*^9, 3.872634195199793*^9}, {3.8726342879289*^9, 
   3.872634295379222*^9}, {3.87263433481215*^9, 3.872634346686685*^9}, {
   3.872634394404201*^9, 3.872634470936459*^9}, {3.872634501627656*^9, 
   3.872634506178248*^9}, {3.8726351498094063`*^9, 3.872635198157159*^9}, 
   3.872635653656534*^9, 3.8726358871039047`*^9, 3.872636325233149*^9, 
   3.872637785617386*^9, 3.8726876243969812`*^9, 3.8726879250473413`*^9, 
   3.8728134063620663`*^9, 3.87281365906702*^9, 3.8728140491022673`*^9, 
   3.872814618512258*^9, 3.8728416333761177`*^9, 3.872844114483431*^9, 
   3.872862708921817*^9, 3.872931871849951*^9, 3.872932376785603*^9, 
   3.87293362412938*^9, 3.873188063175878*^9, 3.873194189141047*^9, 
   3.873194229284359*^9, 3.8731942617892036`*^9, {3.8731968244524813`*^9, 
   3.8731968287242813`*^9}, 3.8732009976300983`*^9, 3.873205509605524*^9, 
   3.873208851494956*^9, 3.873210491791347*^9, 3.873272242831213*^9, 
   3.8732728699078417`*^9, 3.873292855904932*^9, 3.873293297374679*^9, 
   3.873293408580752*^9, 3.873293441042925*^9, 3.8732943064043093`*^9, 
   3.873295655381365*^9, 3.873297106085534*^9, 3.8733557620899887`*^9, 
   3.873362588948949*^9, 3.8733797005169477`*^9, 3.875105307338644*^9, 
   3.875106778244692*^9, 3.875121264022993*^9, 3.875177273194747*^9, 
   3.875177734011017*^9, 3.876578007886127*^9, 3.876578065944622*^9, {
   3.876578420185171*^9, 3.876578473306432*^9}, 3.8765792587066708`*^9, 
   3.8765800487363853`*^9, 3.8768183541198473`*^9, 3.876906470694591*^9, {
   3.876907973158966*^9, 3.876907979825885*^9}, 3.87690898572293*^9, 
   3.8769092159562407`*^9, 3.876909707018546*^9, 3.8769101764037313`*^9, {
   3.876910237811267*^9, 3.8769102581999493`*^9}, {3.8769103123753242`*^9, 
   3.8769103248106318`*^9}, 3.876914115554352*^9, 3.876943883443288*^9, 
   3.87891621012049*^9, 3.878987887608892*^9, 3.8790005495958776`*^9, 
   3.879331899914597*^9, 3.879419258330117*^9, 3.88618949325922*^9, 
   3.886253969643001*^9, 3.8910087068237877`*^9, 3.891013182879346*^9, 
   3.891077349808382*^9, {3.8928921188467913`*^9, 3.892892123768927*^9}, 
   3.892900292996007*^9},
 CellLabel->
  "Out[133]//MatrixForm=",ExpressionUUID->"f152d146-94b1-445f-a59e-\
847bcc9165d9"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8910086927056303`*^9, 3.891008695963125*^9}, 
   3.892892116326549*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"b79971db-367a-4ba7-82f0-2ea4daeed933"],

Cell["Periods in rotated basis", "Text",
 CellChangeTimes->{{3.872634566165531*^9, 
  3.872634570348997*^9}},ExpressionUUID->"41457e22-2fd9-4313-9034-\
8c53b1682be1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"piKhyp", "=", 
   RowBox[{"rot", ".", "piKhyplocal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872634561569919*^9, 3.872634585220147*^9}, {
   3.873194167238529*^9, 3.873194172049631*^9}, {3.873196808944278*^9, 
   3.873196810737357*^9}, {3.873379692138319*^9, 3.873379693916993*^9}, 
   3.875105313155655*^9, {3.875105364662798*^9, 3.87510537326919*^9}, 
   3.8751066851707907`*^9, {3.875106806812755*^9, 3.875106807435231*^9}, {
   3.875176882675104*^9, 3.875176892044033*^9}, {3.876578090839287*^9, 
   3.876578092908204*^9}, {3.876578480885117*^9, 3.876578481915516*^9}, {
   3.876578992812419*^9, 3.876578993137534*^9}, {3.876579370461581*^9, 
   3.8765793750642567`*^9}, {3.876580085711401*^9, 3.8765801038627663`*^9}, {
   3.876906402823821*^9, 3.876906408235327*^9}, {3.876906484021559*^9, 
   3.876906487719648*^9}, {3.8769065428681087`*^9, 3.876906543386697*^9}, {
   3.876908353802479*^9, 3.876908367983873*^9}, {3.876909010293777*^9, 
   3.876909014950357*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"35264c13-0c12-4ea3-9cfd-3d256e81dfd9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["K-point periods from series (again, more efficient)", "Subsection",
 CellChangeTimes->{{3.872696624463204*^9, 3.872696637135098*^9}, {
   3.873194283875114*^9, 3.8731943032506332`*^9}, {3.873206433539411*^9, 
   3.8732064487212677`*^9}, {3.8732935542626143`*^9, 3.87329355488177*^9}, {
   3.8732944309718533`*^9, 3.8732944327694607`*^9}, {3.873294592813162*^9, 
   3.873294593187195*^9}, {3.873355512881919*^9, 3.873355519776894*^9}, {
   3.8751212598605022`*^9, 3.875121260887121*^9}, {3.8769070239346323`*^9, 
   3.876907030546187*^9}, 3.876910217031187*^9, {3.8769104873921347`*^9, 
   3.8769105028551407`*^9}, {3.876943792553996*^9, 
   3.876943806083271*^9}},ExpressionUUID->"398511c6-0b5c-4a93-bb2d-\
a3729a708810"],

Cell[CellGroupData[{

Cell["Local periods", "Subsubsection",
 CellChangeTimes->{{3.873206321409937*^9, 
  3.8732063238399267`*^9}},ExpressionUUID->"c81aff14-aebf-4e10-b09e-\
fdf4f55529cc"],

Cell["\<\
Picard-Fuchs operator centered around K-point (Riemann symbol 1/3,1/3,2/3,2/3)\
\>", "Text",
 CellChangeTimes->{{3.873194920057122*^9, 3.8731949391805077`*^9}, 
   3.873213212594695*^9, {3.876910566876205*^9, 
   3.876910576512865*^9}},ExpressionUUID->"210f2a66-c4c5-4c0b-b8f1-\
aaea2caff270"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"order", " ", "of", " ", "expansion"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ord", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"position", " ", "of", " ", "singularity"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"pfs", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"pf", "/.", 
       RowBox[{"{", 
        RowBox[{"f", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "x", "}"}], ",", 
           RowBox[{"f", "[", 
            RowBox[{"1", "/", "x"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "x"}]}], "}"}]}], "//", "Simplify"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.8728128952300043`*^9, 3.872812897200782*^9}, {
   3.8731948084739037`*^9, 3.873194884698338*^9}, {3.87319519044177*^9, 
   3.87319519834302*^9}, {3.873205498499378*^9, 3.873205498549939*^9}, {
   3.873205548949534*^9, 3.873205549011602*^9}, {3.873206019381669*^9, 
   3.873206022789607*^9}, {3.87320645451661*^9, 3.873206462343154*^9}, {
   3.8732065044349813`*^9, 3.873206568275144*^9}, {3.873207037993784*^9, 
   3.8732070521119843`*^9}, {3.8732072611398706`*^9, 3.873207291314389*^9}, {
   3.8732076388548307`*^9, 3.873207639150044*^9}, 3.873207708775916*^9, {
   3.8732078050680447`*^9, 3.8732078053754396`*^9}, {3.8732081038947697`*^9, 
   3.873208154296096*^9}, {3.8732081859179907`*^9, 3.873208211757869*^9}, {
   3.873208574931432*^9, 3.873208576548603*^9}, {3.8732088199048557`*^9, 
   3.8732088199692698`*^9}, {3.873209373361971*^9, 3.873209373758258*^9}, 
   3.873272551942726*^9, {3.8732726400909348`*^9, 3.873272640358471*^9}, {
   3.873273183126546*^9, 3.873273183189451*^9}, {3.873293789390736*^9, 
   3.8732938164802713`*^9}, 3.873294015539094*^9, 3.873294101324299*^9, 
   3.8732943115035152`*^9, 3.8732955931518908`*^9, {3.873296833201817*^9, 
   3.8732968332999363`*^9}, {3.8733795698089437`*^9, 3.873379569889091*^9}, {
   3.875104879665592*^9, 3.875104922381933*^9}, {3.8751051521627398`*^9, 
   3.875105153220024*^9}, {3.876910361736891*^9, 3.876910362098661*^9}, {
   3.876910579757915*^9, 3.876910591607492*^9}, {3.876910641390444*^9, 
   3.876910646605575*^9}, {3.8769119709389467`*^9, 3.876911971149252*^9}, 
   3.87691435205926*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"85f1d4b0-dfcc-4c28-bf7b-edb43aed09c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"36", " ", 
     RowBox[{"f", "[", "x", "]"}]}], "x"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1782"}], "+", 
        RowBox[{"7", " ", "x"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "486"}], "+", "x"}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "729"}], "+", "x"}], ")"}], " ", "x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.8769105919429293`*^9, 3.8769106687510557`*^9, 
  3.876911617719316*^9, 3.876911971438751*^9, 3.876914115641271*^9, 
  3.8769143539360847`*^9, 3.8769254486723547`*^9, 3.876943901740399*^9, 
  3.877716240557624*^9, 3.878916210217942*^9, 3.878987887660034*^9, 
  3.879000549685878*^9, 3.879331899992881*^9, 3.879419258414456*^9, 
  3.886189493319929*^9, 3.886253969663616*^9, 3.891008459738591*^9, 
  3.8910131829280767`*^9, 3.891077349886001*^9, 3.892892129065097*^9, 
  3.892900297894144*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"2cc84d08-7b02-415e-82ee-af2bf9d0e6b6"]
}, Open  ]],

Cell[TextData[{
 "solution for f0 with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"1", "/", "3"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7a8dcef1-ce81-4b02-a6ba-a7de983de205"],
 " leading term"
}], "Text",
 CellChangeTimes->{{3.873191300690055*^9, 3.873191328573491*^9}, {
  3.876910796226407*^9, 
  3.876910801461298*^9}},ExpressionUUID->"cc9c56a5-b874-486a-b516-\
d1b681b3fbd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "n"], 
        SuperscriptBox["x", 
         RowBox[{"n", "+", 
          RowBox[{"1", "/", "3"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f0", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf0", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"pfs", "/", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]]}], "/.", "f0rep"}], ",", "x"}], "]"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf0", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf0", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"1", "/", "3"}]], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "n"], 
          SuperscriptBox["x", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "3"}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
      "f0rep"}], "/.", "solf0"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]0", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", "f0rep"}], "/.", 
     "solf0"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.873191377177107*^9, {3.873191828224931*^9, 3.873191848894553*^9}, 
   3.8731918984523687`*^9, {3.8731920554607697`*^9, 3.873192086213915*^9}, {
   3.873192322870296*^9, 3.8731923614865427`*^9}, {3.873192804505762*^9, 
   3.873192878457643*^9}, {3.873192961451557*^9, 3.873192969818637*^9}, {
   3.8731935024185057`*^9, 3.873193509250462*^9}, {3.873193558560095*^9, 
   3.873193558727137*^9}, {3.873193627422468*^9, 3.87319362776777*^9}, {
   3.873194961599968*^9, 3.873194961698284*^9}, {3.87319500663622*^9, 
   3.87319501910396*^9}, {3.8731951197116203`*^9, 3.873195119812297*^9}, {
   3.8731951523268547`*^9, 3.873195152490055*^9}, {3.8732064872899027`*^9, 
   3.873206508009631*^9}, {3.873206539021842*^9, 3.873206539144484*^9}, {
   3.8732065799725*^9, 3.873206596276804*^9}, {3.873206639260255*^9, 
   3.873206660701727*^9}, {3.873294040153605*^9, 3.873294040216969*^9}, {
   3.87691060667273*^9, 3.87691062545426*^9}, {3.876910706919756*^9, 
   3.8769107197222443`*^9}, {3.876910805857567*^9, 3.876910858314795*^9}, {
   3.87691209968167*^9, 3.876912101103895*^9}, {3.876912139588544*^9, 
   3.876912140936598*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"1400f806-07d9-4502-8321-b1b33cdca6fc"],

Cell[TextData[{
 "Solution for f1 with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"1", "/", "3"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3d4adb27-bbfc-4b38-ad24-d4df92619510"],
 " and log[x]"
}], "Text",
 CellChangeTimes->{{3.873191975161954*^9, 3.87319199607029*^9}, {
  3.8732130883887177`*^9, 3.873213090694292*^9}, {3.876910963084631*^9, 
  3.876910973602744*^9}},ExpressionUUID->"bf383181-e62a-495d-ac32-\
7f1b5c6a4c23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", "n"], 
       SuperscriptBox["x", 
        RowBox[{"n", "+", 
         RowBox[{"1", "/", "3"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"f0", "[", "x", "]"}], 
           RowBox[{"Log", "[", "x", "]"}]}], "+", 
          RowBox[{"f1", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"pfs", "/", 
        SuperscriptBox["x", 
         RowBox[{"1", "/", "3"}]]}], "/.", "f1rep"}], "//", "PowerExpand"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf1", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{"eq", ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf1", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf1", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["b", "n"], 
         SuperscriptBox["x", 
          RowBox[{"n", "+", 
           RowBox[{"1", "/", "3"}]}]]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}], "/.", "f1rep"}],
      "/.", "solf1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", "f1rep"}], "/.", 
     "solf1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.873191375609221*^9, 3.873191388939456*^9}, {
   3.873191778251012*^9, 3.873191813800117*^9}, {3.873191860792021*^9, 
   3.873191861028808*^9}, {3.873191918555339*^9, 3.87319199309118*^9}, {
   3.873192092064415*^9, 3.8731921243469143`*^9}, {3.873192256021747*^9, 
   3.873192318250476*^9}, {3.873192893413906*^9, 3.8731928945413437`*^9}, {
   3.873192936393096*^9, 3.8731929890614347`*^9}, {3.873194991114317*^9, 
   3.8731950284123077`*^9}, {3.873195084771949*^9, 3.873195085226521*^9}, {
   3.873195121862688*^9, 3.87319512197831*^9}, {3.873195157090392*^9, 
   3.873195157184469*^9}, 3.873200960413954*^9, {3.873206667766553*^9, 
   3.87320667463552*^9}, {3.8732067052645082`*^9, 3.87320670542725*^9}, {
   3.873206764584084*^9, 3.873206778605307*^9}, {3.8732072768911133`*^9, 
   3.8732072769495487`*^9}, {3.873207316120964*^9, 3.873207475230095*^9}, {
   3.873207577250648*^9, 3.873207577586939*^9}, {3.873294043467297*^9, 
   3.873294043572391*^9}, {3.875105096514821*^9, 3.8751051709117203`*^9}, {
   3.87691095544596*^9, 3.87691096994897*^9}, {3.876911623860632*^9, 
   3.876911679159194*^9}, {3.8769117249679623`*^9, 3.8769118509328327`*^9}, {
   3.876911944335515*^9, 3.876912001997253*^9}, {3.876912055577774*^9, 
   3.8769121622000237`*^9}, {3.876912446440916*^9, 3.876912447096094*^9}, {
   3.8769126036464663`*^9, 3.876912604719474*^9}, 3.87691287241042*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"924d0553-10f8-4790-af1c-f13c7292c5cd"],

Cell[TextData[{
 "Solution for f2 with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fa32ef68-3257-4515-b256-491592ca4edd"],
 " leading term"
}], "Text",
 CellChangeTimes->{{3.873192021464046*^9, 3.873192026639834*^9}, {
  3.873213097762113*^9, 3.873213100742626*^9}, {3.8769124596029987`*^9, 
  3.8769124616062107`*^9}},ExpressionUUID->"1bd2eb3c-3853-4c22-8136-\
03c768255d53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f2", "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"2", "/", "3"}]], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "n"], 
        SuperscriptBox["x", 
         RowBox[{"n", "+", 
          RowBox[{"2", "/", "3"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f2", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf2", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"pfs", "/", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]]}], "/.", "f2rep"}], ",", "x"}], "]"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf2", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf2", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["c", "n"], 
           SuperscriptBox["x", 
            RowBox[{"n", "+", 
             RowBox[{"2", "/", "3"}]}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
       "f2rep"}], "/.", "solf2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f2rep"}], "/.", "solf2"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.873192018334791*^9, 3.873192036653221*^9}, {
   3.873192137684669*^9, 3.873192190906652*^9}, {3.873192247774341*^9, 
   3.873192247962631*^9}, {3.873192898320387*^9, 3.873192929706777*^9}, {
   3.873193132480571*^9, 3.8731931664866037`*^9}, {3.8731950306023273`*^9, 
   3.87319503666685*^9}, {3.8731950713477716`*^9, 3.873195082400971*^9}, {
   3.8731951239438677`*^9, 3.873195124042407*^9}, {3.873195160796198*^9, 
   3.873195160877494*^9}, 3.873200921238558*^9, {3.873200955706842*^9, 
   3.873200957307439*^9}, {3.8732067132539377`*^9, 3.873206762936799*^9}, {
   3.873206937017317*^9, 3.8732069371714907`*^9}, {3.873207094311713*^9, 
   3.873207104742449*^9}, {3.873207199849462*^9, 3.873207280105494*^9}, {
   3.873207331716639*^9, 3.873207336628229*^9}, {3.873294046607263*^9, 
   3.873294046698601*^9}, {3.87691245605256*^9, 3.876912521507945*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"dfb2d7cb-ffec-4428-a053-2422c6b9cb4b"],

Cell[TextData[{
 "Solution for f3 with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"2", "/", "3"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b0d7af44-ea35-479c-9842-dec62396159b"],
 " leading term and Log[x]"
}], "Text",
 CellChangeTimes->{{3.873192221363536*^9, 3.8731922277881613`*^9}, {
  3.873213104748074*^9, 3.873213109140996*^9}, {3.876912571408505*^9, 
  3.8769125803924932`*^9}},ExpressionUUID->"b3d2bc3b-bd92-4018-84bb-\
adebdeec56d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f3", "[", "x_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "n"], 
       SuperscriptBox["x", 
        RowBox[{"n", "+", 
         RowBox[{"2", "/", "3"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"f2", "[", "x", "]"}], 
           RowBox[{"Log", "[", "x", "]"}]}], "+", 
          RowBox[{"f3", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf3", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"pfs", "/", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "3"}]]}], "/.", "f3rep"}], ",", "x"}], "]"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf3", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf3", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "n"], 
          SuperscriptBox["x", 
           RowBox[{"n", "+", 
            RowBox[{"2", "/", "3"}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}], "/.", 
       "f3rep"}], "/.", "solf3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f3rep"}], "/.", "solf3"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.872629744972643*^9, 3.872629764586832*^9}, {
   3.8726299680108967`*^9, 3.872630293829474*^9}, {3.872630326509152*^9, 
   3.8726305672307653`*^9}, {3.872630623368415*^9, 3.872630623517707*^9}, {
   3.872630660805709*^9, 3.872630765273274*^9}, {3.8726308282708673`*^9, 
   3.872631124047906*^9}, {3.872631165715345*^9, 3.872631236466794*^9}, {
   3.872631388814074*^9, 3.872631389118169*^9}, {3.872631755599827*^9, 
   3.872631794277553*^9}, {3.872631851506227*^9, 3.872631997094989*^9}, {
   3.872633398054307*^9, 3.872633442299402*^9}, {3.87263514524786*^9, 
   3.872635190047574*^9}, {3.8726356475031147`*^9, 3.872635647596717*^9}, {
   3.872635878043292*^9, 3.8726358781356277`*^9}, {3.872687919393813*^9, 
   3.872687919454257*^9}, {3.872814609994211*^9, 3.872814610063623*^9}, {
   3.873190683408375*^9, 3.8731906965784197`*^9}, {3.8731907796520777`*^9, 
   3.873190822147162*^9}, 3.8731912966876993`*^9, {3.873191349196238*^9, 
   3.8731913851798563`*^9}, {3.873192008816721*^9, 3.873192013613007*^9}, {
   3.873192212931415*^9, 3.873192231281609*^9}, 3.873193240425159*^9, {
   3.8731933144644003`*^9, 3.8731933974058237`*^9}, {3.87319351883444*^9, 
   3.873193534921625*^9}, {3.87319504208132*^9, 3.873195045382289*^9}, {
   3.87319509773108*^9, 3.8731951261280107`*^9}, {3.873195164233925*^9, 
   3.8731951643535757`*^9}, {3.873195254649728*^9, 3.8731952849180727`*^9}, 
   3.873200953584201*^9, {3.873206949450639*^9, 3.873207006498231*^9}, {
   3.873207500953926*^9, 3.873207535898963*^9}, {3.873207586000886*^9, 
   3.8732075914455967`*^9}, {3.8732940490410624`*^9, 
   3.8732940491363993`*^9}, {3.876912554642535*^9, 3.876912560818193*^9}, {
   3.876912619489772*^9, 3.87691263335592*^9}, {3.876912794789007*^9, 
   3.876912813893876*^9}, 3.8769128484511766`*^9, {3.8769130891886578`*^9, 
   3.876913100452016*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"0f348c84-ccf6-4fcb-aaac-1ba67b32d180"],

Cell[BoxData[
 RowBox[{
  RowBox[{"piKlocal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]0", "[", "x", "]"}], ",", 
     RowBox[{"\[Omega]1", "[", "x", "]"}], ",", 
     RowBox[{"\[Omega]2", "[", "x", "]"}], ",", 
     RowBox[{"\[Omega]3", "[", "x", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872696676672406*^9, 3.872696691099923*^9}, {
   3.872812910135315*^9, 3.8728133681941442`*^9}, {3.872813650747405*^9, 
   3.872813651484424*^9}, {3.8728140070913963`*^9, 3.872814043167233*^9}, {
   3.872814590844812*^9, 3.872814590925251*^9}, 3.87319517903411*^9, {
   3.873195303284589*^9, 3.873195306401157*^9}, {3.873195359418396*^9, 
   3.873195369135748*^9}, {3.8731959252336397`*^9, 3.8731959309026737`*^9}, {
   3.873196054452217*^9, 3.873196064851873*^9}, {3.873196620108374*^9, 
   3.8731966206001863`*^9}, {3.873196660391082*^9, 3.873196660618099*^9}, {
   3.873207021600481*^9, 3.873207030615118*^9}, {3.873293853961843*^9, 
   3.873293854135182*^9}, {3.876912635652115*^9, 3.8769126487650557`*^9}, {
   3.8769127526339808`*^9, 3.876912756386495*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"50f9a113-5664-4799-b640-60e507d7b61d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral symplectic basis from numerical conifold periods", \
"Subsubsection",
 CellChangeTimes->{{3.8728134301649017`*^9, 3.872813440466175*^9}, 
   3.876925355819181*^9},ExpressionUUID->"11111f93-b348-482c-bbbb-\
2f53b989bc7f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "function", " ", "that", " ", "computes", " ", "transition", " ", "matrix",
     " ", "from", " ", "local", " ", "basis", " ", "to", " ", "integral", " ",
     "basis", " ", "via", " ", "a", " ", "midpoint", " ", "match"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TransitionMatrix", "[", 
   RowBox[{"piloc_", ",", "piint_", ",", "midpoint_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "mat", ",", "pilocmid", ",", "piintmid", ",", "pilocmidcoefs", ",", 
      "piintmidcoefs", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"ansatz", " ", "for", " ", "transition", " ", "matrix"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i", ",", "j"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"periods", " ", "expanded", " ", "around", " ", "midpoint"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"pilocmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piloc", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piint", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"coefficients", " ", "at", " ", "midpoint"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pilocmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pilocmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"piintmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"solution", " ", "for", " ", "transition", " ", "matrix"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"mat", ".", "pilocmidcoefs"}], "==", "piintmidcoefs"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mat", "/.", "sol"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellLabel->
  "In[165]:=",ExpressionUUID->"79a367cd-23cc-49e8-a197-72e1f5b710fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TCtoK", "=", 
  RowBox[{
   RowBox[{"TransitionMatrix", "[", 
    RowBox[{
     RowBox[{"piKlocal", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "x"}]}], "}"}]}], ",", "piC", ",", 
     RowBox[{"3", 
      RowBox[{"xs", "/", "2"}]}]}], "]"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.873195668655612*^9, 3.8731957487718487`*^9}, {
   3.8731962459608917`*^9, 3.8731962708381844`*^9}, {3.8731963056037292`*^9, 
   3.873196407122843*^9}, {3.873196445642839*^9, 3.873196471631837*^9}, {
   3.87319655814495*^9, 3.873196591725319*^9}, {3.873196873005968*^9, 
   3.873196927076836*^9}, {3.873196983223398*^9, 3.873197006395262*^9}, {
   3.8731970528215513`*^9, 3.8731970727543697`*^9}, {3.873197122916585*^9, 
   3.873197160699133*^9}, {3.873197214050249*^9, 3.873197221632616*^9}, {
   3.873197252799781*^9, 3.87319728405123*^9}, {3.873200532332583*^9, 
   3.873200844320463*^9}, {3.8732050550943823`*^9, 3.873205108438705*^9}, {
   3.8732052363272533`*^9, 3.873205247504533*^9}, {3.8732054877935877`*^9, 
   3.8732054896378317`*^9}, {3.8732060674891977`*^9, 3.873206109665258*^9}, {
   3.873206329382819*^9, 3.873206400403071*^9}, {3.8732076087286587`*^9, 
   3.8732076170846033`*^9}, {3.873207766430852*^9, 3.873207771561906*^9}, 
   3.8732095542049294`*^9, {3.873293846361784*^9, 3.87329385033792*^9}, {
   3.873293880863223*^9, 3.8732938812517357`*^9}, {3.873294088784952*^9, 
   3.873294091418679*^9}, {3.873294324431876*^9, 3.873294332378108*^9}, 
   3.873296615395097*^9, {3.876925361874379*^9, 3.876925370684759*^9}, {
   3.876925541815034*^9, 3.87692554398557*^9}, {3.8769255750526237`*^9, 
   3.876925575743964*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"f4947271-ddae-4c3d-949c-cec7e8e89370"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.3825095385715891370119796004152657346813934567237172771376`34.\
657501930394425", "+", 
      RowBox[{
      "0.2517380484704461667016695906723470383843300838917320919052`34.\
657501930394425", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0326894629580540873281316490031407189454801871712014896307`34.\
657501930394425"}], "-", 
      RowBox[{
      "0.0566198107154904621438820805838529824485153502252829574636`34.\
657501930394425", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0076732416574597912235907116854056386939016836645979291219`34.\
657501930394425"}], "+", 
      RowBox[{
      "0.020141856725633594511946855182148939733673362089820542783`34.\
657501930394425", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.0005452180686387108183257488422779921031314547561567316965`34.\
657501930394425", "-", 
      RowBox[{
      "0.0009443453960868255067859695318430838044633196277396612246`34.\
657501930394425", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.3047546678853885800200046109196110136321801213667209662135`35.\
106620294665504", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0377465404769936404503261659449457032651388277530272826391`35.\
106620294665504"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "0.0111441003783693358176858609984814653968131462121702259319`35.\
106620294665504", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0006295635973912168883210885451651513602888120200615715002`35.\
106620294665504"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.5032813784976263637494380942420373649630816756600466088042`34.\
939410833456904", "-", 
      RowBox[{
      "0.1523773339426942900100023054598055068160900606833604831068`34.\
939410833456904", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0980683888741622233426026563615815674770924217533660295987`34.\
939410833456904"}], "+", 
      RowBox[{
      "0.0188732702384968202251630829724728516325694138765136413196`34.\
939410833456904", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0170862278547840027659589175897700792341640741190601796298`34.\
939410833456904"}], "-", 
      RowBox[{
      "0.0055720501891846679088429304992407326984065731060851129659`34.\
939410833456904", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.001635654205916137041428987435822335337815616079497570005`34.\
939410833456904", "+", 
      RowBox[{
      "0.0003147817986956084441605442725825756801444060100307857502`34.\
939410833456904", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.5034760969408923334033391813446940767686601677834642402164`35.\
37229398054101", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.1132396214309809242877641611677059648970307004505659692427`35.\
37229398054101"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "0.0402837134512671890238937103642978794673467241796411542191`35.\
37229398054101", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0018886907921736510135719390636861676089266392554793224494`35.\
37229398054101"}], " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.873296630297986*^9, 3.8732971732870283`*^9, 
  3.873355810204321*^9, 3.8733790916847687`*^9, 3.87337958363861*^9, 
  3.875105037846572*^9, 3.875105184307653*^9, 3.87511953124378*^9, 
  3.875119634747902*^9, 3.8753740054144506`*^9, 3.876910373044598*^9, 
  3.876910405385062*^9, 3.8769141100613413`*^9, 3.87692538548599*^9, 
  3.8769254504473257`*^9, 3.8769255513490677`*^9, 3.876925582794924*^9, 
  3.876943912947267*^9, 3.877716242338402*^9, 3.878916211975216*^9, 
  3.878987889354537*^9, 3.87900055136773*^9, 3.8793319016720943`*^9, 
  3.8794192601649027`*^9, 3.886189495064661*^9, 3.88625397135353*^9, 
  3.891008461540197*^9, 3.891013184696594*^9, 3.891077351561499*^9, 
  3.892892130828779*^9, 3.89290029964476*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"b8767dfc-2cc7-45d2-865c-2fc42cbfb74d"]
}, Open  ]],

Cell["Transition matrix at another midpoint:", "Text",
 CellChangeTimes->{{3.876925801113791*^9, 
  3.876925807305904*^9}},ExpressionUUID->"4f20fa33-77e1-4772-b32d-\
0bbc0d0940f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TCtoK2", "=", 
  RowBox[{
   RowBox[{"TransitionMatrix", "[", 
    RowBox[{
     RowBox[{"piKlocal", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "x"}]}], "}"}]}], ",", "piC", ",", 
     RowBox[{"7", 
      RowBox[{"xs", "/", "4"}]}]}], "]"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.873296628842229*^9, 3.8732966467947702`*^9}, {
  3.876925374918194*^9, 3.876925383045642*^9}, {3.876925546067524*^9, 
  3.876925578088917*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"e032fa71-ca39-48d0-9096-acb612bcd9fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.3825095385715891316302428190766182079330999454114705137552`34.\
85574976519913", "+", 
      RowBox[{
      "0.2517380484704461658720326712552130891687935966709782243494`34.\
85574976519913", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0326894629580540745399019326582659807399809570294184634402`34.\
85574976519913"}], "-", 
      RowBox[{
      "0.0566198107154904601709156078905666488990258937067691507659`34.\
85574976519913", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0076732416574598099572115540922966884796337519791037931931`34.\
85574976519913"}], "+", 
      RowBox[{
      "0.0201418567256335916214859314013329207372006562353849708428`34.\
85574976519913", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.0005452180686387123361773129784569821941790673869251388548`34.\
85574976519913", "-", 
      RowBox[{
      "0.0009443453960868252725867427541970673269354007194425763723`34.\
85574976519913", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.3047546678853885798785536951838092404879961736169424250335`35.\
35442976483855", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0377465404769936401139435129126485091734674884568200231705`35.\
35442976483855"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "0.0111441003783693353248746387236062093148386789713715691529`35.\
35442976483855", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0006295635973912168483911332506189434636940198271680953548`35.\
35442976483855"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.5032813784976263638658613773593348301921260703555750656291`35.\
177366116290344", "-", 
      RowBox[{
      "0.1523773339426942899392768475919046202439980868084712125168`35.\
177366116290344", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0980683888741622236196993794261499844973662959059395911009`35.\
177366116290344"}], "+", 
      RowBox[{
      "0.0188732702384968200569717564563242545867337442284100115852`35.\
177366116290344", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0170862278547840023599677675817517199652336143411532013425`35.\
177366116290344"}], "-", 
      RowBox[{
      "0.0055720501891846676624373193618031046574193394856857845763`35.\
177366116290344", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.001635654205916137008532751871231036624490999600356057014`35.\
177366116290344", "+", 
      RowBox[{
      "0.0003147817986956084241955666253094717318470099135840476774`35.\
177366116290344", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.5034760969408923317440653425104261783375871933419564466783`35.\
583096746960344", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.1132396214309809203418312157811332977980517874135383044733`35.\
583096746960344"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "0.0402837134512671832429718628026658414744013124707699464261`35.\
583096746960344", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.001888690792173650545173485508394134653870801438712593472`35.\
583096746960344"}], " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.873296643438772*^9, 3.873296659170411*^9}, 
   3.8732972106302223`*^9, 3.8733558263157177`*^9, 3.873379108114463*^9, 
   3.873379589101561*^9, 3.8751050404621277`*^9, 3.875119531893119*^9, 
   3.875119635378488*^9, 3.875374006069221*^9, 3.876910373125222*^9, 
   3.876910406157032*^9, 3.876914110847439*^9, 3.876925389593603*^9, 
   3.876925451893488*^9, {3.876925554446554*^9, 3.876925584134288*^9}, 
   3.876943914397174*^9, 3.877716243802414*^9, 3.8789162134541807`*^9, 
   3.878987890660537*^9, 3.879000552756028*^9, 3.879331903102479*^9, 
   3.879419261602476*^9, 3.886189496424677*^9, 3.8862539726928387`*^9, 
   3.8910084629081783`*^9, 3.891013186062418*^9, 3.891077352964407*^9, 
   3.892892132327903*^9, 3.892900300998003*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"32d4768f-ea30-4f64-acc6-a825636a1af8"]
}, Open  ]],

Cell["\<\
Check that the two transition matrices agree reasonably well:\
\>", "Text",
 CellChangeTimes->{{3.876925809239491*^9, 
  3.876925821687145*^9}},ExpressionUUID->"868f3089-b96a-4deb-9f4f-\
bd65c21f7e7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TCtoK", ".", 
    RowBox[{"Inverse", "[", "TCtoK2", "]"}]}], "//", "Chop"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.876925568955806*^9, 3.876925593699655*^9}, {
  3.892892141113139*^9, 3.892892142895236*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"e094138e-a8fd-40bf-9ce0-cb7c9d5945ee"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.0000000000000000762925766630214896819792398897550452657591`33.\
59280085064927", "0", "0", "0"},
     {"0", 
      "1.0000000000000000736196614058680848368642625560910440142132`33.\
81070718780355", "0", "0"},
     {"0", "0", 
      "1.0000000000000000091950950075297236242337366155055518182539`33.\
74295909643505", "0"},
     {"0", "0", "0", 
      "0.9999999999999998535584278011408831713214019617275454331587`33.\
88875658606916"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.876925590215641*^9, 3.876925594119773*^9}, 
   3.8769439144539137`*^9, 3.877716243834691*^9, 3.878916213501789*^9, 
   3.8789878906914587`*^9, 3.879000552811507*^9, 3.879331903143606*^9, 
   3.879419261646666*^9, 3.8861894964504013`*^9, 3.886253972718116*^9, 
   3.891008462933682*^9, 3.89101318609599*^9, 3.891077353002874*^9, {
   3.892892132348127*^9, 3.8928921431603813`*^9}, 3.892900301028284*^9},
 CellLabel->
  "Out[169]//MatrixForm=",ExpressionUUID->"9f1d995b-b356-4940-b244-\
85235d4da8f3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"piK", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"TCtoK", ".", "piKlocal"}], ",", "50"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.873293920510592*^9, 3.8732939250241756`*^9}, {
  3.876925397950135*^9, 3.876925402416009*^9}, {3.876925900538129*^9, 
  3.876925914853979*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"ceb07892-e860-4ac6-8e85-35694a9ce404"],

Cell["\<\
Check how well it agrees with periods somewhere in the middle:\
\>", "Text",
 CellChangeTimes->{{3.8769259603805637`*^9, 3.876925968784401*^9}, {
  3.876926108449483*^9, 
  3.8769261101246157`*^9}},ExpressionUUID->"3795394e-e56b-41f9-80aa-\
f4e3bff7bb05"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"piK", "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"1", "/", "x"}]}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"x", "->", 
    RowBox[{"1", "/", "700"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"piC", "/.", 
  RowBox[{"{", 
   RowBox[{"x", "->", 
    RowBox[{"1", "/", "700"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.876925915809887*^9, 3.876925952007001*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"66de4bb1-10d7-4476-8d38-8fd7bf2c579c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.1030978905483146504970081083192294042874065331415395077075`33.\
87344244788887", "+", 
    RowBox[{
    "0.0096038509921701997037327807627120330330340779744935607243`31.\
71247363553119", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.0593148230554077570395630310046082087906637510232364333977`34.\
30594312402092", " ", "\[ImaginaryI]"}], ",", 
   RowBox[{
   "7.1662220742364185259848892980525870072647373190952092890773`34.\
43556263729845", "-", 
    RowBox[{
    "0.529657411527703878519781515502304104395331875511618216641`34.\
13873366281232", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0192077019843403994074655615254240660660681559489906787077`32.\
427265685677774", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.87692592516221*^9, 3.876925952622773*^9}, 
   3.8769439145484047`*^9, 3.877716243906329*^9, 3.878916213588785*^9, 
   3.8789878907681093`*^9, 3.879000552906844*^9, 3.879331903228732*^9, 
   3.879419261733514*^9, 3.886189496528956*^9, 3.8862539727985973`*^9, 
   3.891008463021159*^9, 3.891013186180002*^9, 3.89107735308027*^9, 
   3.892892132425672*^9, 3.892900301097805*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"ef9539b1-6c32-42aa-8c8b-27aecc7dc6df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.1030957442947160263658286061890219629593964322604946209186`42.\
93510463677667", "+", 
    RowBox[{
    "0.0096038028163273022542959390468772533878233860279520734668`42.\
949797037005546", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.0593148148002279733408567967888314555320205721604826158258`42.\
94488453507542", " ", "\[ImaginaryI]"}], ",", 
   RowBox[{
   "7.1662220752692985524406178872102458313673371799931461250747`42.\
821316750081834", "-", 
    RowBox[{
    "0.5296574074001139866704283983944157277660102860802413079129`42.\
82368692696527", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "0.0192076056326546045085918780937545067756467720559041469335`42.\
949797037005546", " ", "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.87692592516221*^9, 3.876925952622773*^9}, 
   3.8769439145484047`*^9, 3.877716243906329*^9, 3.878916213588785*^9, 
   3.8789878907681093`*^9, 3.879000552906844*^9, 3.879331903228732*^9, 
   3.879419261733514*^9, 3.886189496528956*^9, 3.8862539727985973`*^9, 
   3.891008463021159*^9, 3.891013186180002*^9, 3.89107735308027*^9, 
   3.892892132425672*^9, 3.892900301129356*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"3d03437c-03a2-4f62-8d10-f9cbff0c9487"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy", "Subsubsection",
 CellChangeTimes->{{3.8732771493207607`*^9, 3.87327715762717*^9}, {
  3.873293480405005*^9, 
  3.873293481882575*^9}},ExpressionUUID->"9d5de085-0505-4874-83e8-\
1afe0ad24ab7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"piKnil", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"piK", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "//", 
    "N"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shifts", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"n", "/", "3"}]], "->", 
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"n", "/", "3"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Pi]", " ", "n", " ", 
         RowBox[{"\[ImaginaryI]", "/", "3"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piKshift", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"piKnil", "/.", "shifts"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "->", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "+", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "//", 
    "N"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.873280171539011*^9, 3.873280230239358*^9}, {
   3.873379002538052*^9, 3.873379005360375*^9}, 3.876906984354179*^9, {
   3.876915120376799*^9, 3.8769152801808243`*^9}, {3.876915345053021*^9, 
   3.876915348577651*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"8bb3d2a9-7ee9-40fd-9fed-32a13cd3af8b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MK", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"m", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "=", 
   RowBox[{
    RowBox[{"MK", ".", "piKnil"}], "-", "piKshift"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"diff", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", "y"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"1", "/", "3"}]], ",", "y"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqs", "==", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MK", "/.", "sol"}], "//", "Chop"}], "//", "Round"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MK", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8769152873048162`*^9, 3.8769153665663652`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"3222262b-66a0-446d-b5c4-1f278922958c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "5"}], "5", "1", "1"},
     {
      RowBox[{"-", "1"}], "1", "0", "0"},
     {
      RowBox[{"-", "4"}], "9", "1", "0"},
     {
      RowBox[{"-", "6"}], "5", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.876915333314904*^9, 3.876915366922873*^9}, 
   3.876943911520996*^9, 3.877716244086735*^9, 3.878916213785489*^9, 
   3.878987890969401*^9, 3.879000553105194*^9, 3.8793319034009237`*^9, 
   3.879419261946259*^9, 3.886189496719208*^9, 3.886253972913987*^9, 
   3.891008463221884*^9, 3.891013186380755*^9, 3.891077353307671*^9, {
   3.892892132630219*^9, 3.8928921596147547`*^9}, 3.892900301265978*^9},
 CellLabel->
  "Out[181]//MatrixForm=",ExpressionUUID->"2e7e5deb-7be2-46d4-a499-\
0f08ee252cb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M0", ".", "MC", ".", "MK"}]], "Input",
 CellChangeTimes->{{3.876915375109274*^9, 3.876915379956835*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"def1bb6c-27c4-4e2e-9b7c-a974f242b3ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8769153802212477`*^9, 3.876943911546047*^9, 3.877716244093382*^9, 
   3.878916213811399*^9, 3.87898789097998*^9, 3.879000553132214*^9, 
   3.879331903418413*^9, 3.879419261983459*^9, 3.88618949672751*^9, 
   3.8862539729182863`*^9, 3.891008463228731*^9, 3.8910131863902187`*^9, 
   3.8910773533198442`*^9, {3.892892132636879*^9, 3.892892161513269*^9}, 
   3.892900301283408*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"ece16a21-956d-437b-9231-6721b91d786b"]
}, Open  ]],

Cell["Log-monodromy matrix:", "Text",
 CellChangeTimes->{{3.8769154149529867`*^9, 
  3.876915427280425*^9}},ExpressionUUID->"51944f78-1e0d-47b0-af31-\
32a979640696"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixLog", "[", 
      RowBox[{"MK", ".", "MK", ".", "MK"}], "]"}], "/", "3"}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8769153907243032`*^9, 3.876915432547657*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"9f8e3bc5-6afd-43d2-a5be-ecbfb7ec8bff"],

Cell["Finite-order monodromy:", "Text",
 CellChangeTimes->{{3.876915433402918*^9, 
  3.876915441337919*^9}},ExpressionUUID->"2bbec8fd-4f41-4197-a79c-\
c603a2cff119"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MF", "=", 
  RowBox[{"MK", ".", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{"-", "NK"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"MF", ".", "MF", ".", "MF"}]}], "Input",
 CellChangeTimes->{{3.876915442486259*^9, 3.876915469451641*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"193ffc27-ecee-4478-8ed5-8418f8a6a6aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5"}], ",", "2", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}], ",", 
     FractionBox["1", "3"], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox["20", "3"], ",", 
     RowBox[{"-", 
      FractionBox["2", "3"]}], ",", 
     RowBox[{"-", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "9"}], ",", "1", ",", "2", ",", "4"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8769154492612267`*^9, 3.876915469780991*^9}, 
   3.876943911583446*^9, 3.877716244117723*^9, 3.878916213846407*^9, 
   3.878987891003625*^9, 3.87900055317015*^9, 3.8793319034587793`*^9, 
   3.879419262028143*^9, 3.886189496749116*^9, 3.8862539729407997`*^9, 
   3.8910084632501593`*^9, 3.891013186415235*^9, 3.891077353346882*^9, 
   3.892892132655409*^9, 3.892892164854924*^9, 3.892900301308654*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"e1b667c2-c185-4cbf-9c03-744ac9e4c9b0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8769154492612267`*^9, 3.876915469780991*^9}, 
   3.876943911583446*^9, 3.877716244117723*^9, 3.878916213846407*^9, 
   3.878987891003625*^9, 3.87900055317015*^9, 3.8793319034587793`*^9, 
   3.879419262028143*^9, 3.886189496749116*^9, 3.8862539729407997`*^9, 
   3.8910084632501593`*^9, 3.891013186415235*^9, 3.891077353346882*^9, 
   3.892892132655409*^9, 3.892892164854924*^9, 3.892900301310272*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"b3667f82-f3aa-4217-80a8-5d130e7b5b14"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Species Scale and Distances", "Section",
 CellChangeTimes->{{3.891008501188114*^9, 
  3.891008514996216*^9}},ExpressionUUID->"a219e8ff-346a-40e4-9f7b-\
0398ba70de97"],

Cell["\<\
Here we use the periods from the previous section to relate the species scale \
to the distance in the various patches.\
\>", "Text",
 CellChangeTimes->{{3.8928939312191143`*^9, 
  3.8928939479033737`*^9}},ExpressionUUID->"05f86aae-6dbe-4d5b-9900-\
682e1699b395"],

Cell[CellGroupData[{

Cell["Conifold patch", "Subsection",
 CellChangeTimes->{{3.891274240472084*^9, 
  3.8912742466845903`*^9}},ExpressionUUID->"94a44fef-9d60-4f17-9247-\
edbebeeafbf4"],

Cell["\<\
We just need the distance in this patch, since the species scale will go to \
zero at the other two singularities\
\>", "Text",
 CellChangeTimes->{{3.8912742476902637`*^9, 3.8912742545279007`*^9}, {
  3.8912744247783117`*^9, 
  3.8912744333361387`*^9}},ExpressionUUID->"cd0b4c52-a235-4397-ad30-\
7081fdfba9c8"],

Cell["Define periods", "Text",
 CellChangeTimes->{{3.8912786611306877`*^9, 
  3.891278664130129*^9}},ExpressionUUID->"486b56c9-c913-4133-99a0-\
7c12330b5326"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"piloc", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"piClocal", "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{
           RowBox[{"x", " ", "xs"}], "+", "xs"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "100"}], "}"}]}], "]"}], "]"}], "//", 
    "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pilocbar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", "TLCStoC", "]"}], ".", "piloc"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", "xbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piloc", "=", 
   RowBox[{"TLCStoC", ".", "piloc"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8912742556217623`*^9, 3.89127436870993*^9}, {
  3.8912746586912127`*^9, 3.891274697657207*^9}, {3.891274888541854*^9, 
  3.891274937855475*^9}, {3.891274988226005*^9, 3.8912749889799213`*^9}, {
  3.891275024566647*^9, 3.891275024895047*^9}, {3.8912750570596952`*^9, 
  3.8912750786225967`*^9}, {3.89127511873853*^9, 3.8912751189969378`*^9}, {
  3.891275196988027*^9, 3.8912752199797297`*^9}, {3.891275647999592*^9, 
  3.8912756480306463`*^9}, {3.891275711307686*^9, 3.8912757349535723`*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"46fe7fca-463a-473f-b0a1-6bccac34014d"],

Cell["Check values of periods", "Text",
 CellChangeTimes->{{3.891278665453701*^9, 
  3.89127867134741*^9}},ExpressionUUID->"a9d94462-e9a8-4b54-8f90-\
ab5950560359"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"piloc", "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"6", "/", "10"}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pilocbar", "/.", 
   RowBox[{"{", 
    RowBox[{"xbar", "->", 
     RowBox[{"6", "/", "10"}]}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.891274370121785*^9, 3.8912743977268763`*^9}, {
  3.891274664212027*^9, 3.891274664586554*^9}, {3.8912747114229937`*^9, 
  3.891274711686795*^9}, {3.891275709072782*^9, 3.8912757147285833`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"461ef58d-cd54-4db9-a6d0-5923d7d78a85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.122055667726817`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.10089443638768507`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.9962000926905731`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.547574983321882`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.49810004634528654`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.20178887277537014`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.891274371813643*^9, 3.8912743980178967`*^9}, {
   3.891274665200575*^9, 3.891274712186656*^9}, {3.891275017182427*^9, 
   3.891275027717505*^9}, {3.891275062694961*^9, 3.891275080712769*^9}, {
   3.8912751762894793`*^9, 3.891275221992772*^9}, 3.891275650456068*^9, {
   3.891275715260762*^9, 3.891275736911265*^9}, 3.892892202050894*^9, 
   3.89290030928776*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"31e48d07-df03-4176-ac0d-9a42d1e5dd49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.122055667726817`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.10089443638768507`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.9962000926905731`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.547574983321882`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.49810004634528654`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.20178887277537014`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.891274371813643*^9, 3.8912743980178967`*^9}, {
   3.891274665200575*^9, 3.891274712186656*^9}, {3.891275017182427*^9, 
   3.891275027717505*^9}, {3.891275062694961*^9, 3.891275080712769*^9}, {
   3.8912751762894793`*^9, 3.891275221992772*^9}, 3.891275650456068*^9, {
   3.891275715260762*^9, 3.891275736911265*^9}, 3.892892202050894*^9, 
   3.89290030930431*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"720eace0-663b-4e8d-96d0-ca6c864a412c"]
}, Open  ]],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.890318872532292*^9, 
  3.890318875961526*^9}},ExpressionUUID->"78161d5d-5a25-4ed3-8fe7-\
02ccdda0df21"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kvol", "=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"piloc", ".", "pairing", ".", "pilocbar"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kpot", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", "Kvol", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8912743582267637`*^9, 3.891274358378582*^9}, {
   3.891274410443487*^9, 3.8912744455968447`*^9}, 3.891274633534705*^9, {
   3.891275345810951*^9, 3.8912753818665237`*^9}, {3.8912754248310213`*^9, 
   3.891275451596868*^9}, {3.891275500289753*^9, 3.891275504442071*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"037e8ad3-a8fc-431c-8125-45e3d33a2896"],

Cell["Kahler metric", "Text",
 CellChangeTimes->{{3.89127445543277*^9, 
  3.8912744569476223`*^9}},ExpressionUUID->"9389234c-033b-4fce-a60b-\
e02cadf35471"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kxxbar", "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"Kpot", ",", "x", ",", "xbar"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"xbar", "->", "x"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.891274462227426*^9, {3.891274602052569*^9, 3.891274631384247*^9}, {
   3.891275180456263*^9, 3.8912751915448933`*^9}, {3.8912753192819366`*^9, 
   3.89127533736021*^9}, {3.891275385023435*^9, 3.891275438130083*^9}, {
   3.891275507268056*^9, 3.891275559773403*^9}, {3.8912756355281887`*^9, 
   3.891275637688302*^9}, 3.891275748148376*^9},
 CellLabel->
  "In[193]:=",ExpressionUUID->"b818c042-4291-4edc-bd77-49eb5d196abc"],

Cell["Plot to check shape of metric:", "Text",
 CellChangeTimes->{{3.891275750719453*^9, 
  3.891275757480713*^9}},ExpressionUUID->"78cef406-444a-4c34-bdfb-\
e3dbcba089f3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Re", "[", "Kxxbar", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891275571631027*^9, 3.8912755804933357`*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"f7fa4df6-651d-44fe-98f1-580255012908"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV1nc4Vv8bB3AhSRJSGlaLQrISFXdE+rYkKhklLckqItkjqfCTb0bOeR4P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       "]], LineBox[CompressedData["
1:eJwVjGk8FAgDhy3VuBLaDoqizVWJrVhJ/41INhbrikTKVI7SZCpmlJCzdc2M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       "]]},
     Annotation[#, "Charting`Private`Tag$32188#1"]& ], {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.006716715752192219},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{
      Rational[-1, 2], 
      Rational[1, 2]}, {0.006716715752192204, 0.052804522462848294`}}, {{-0.5,
     0.5}, {0.006716715752192204, 0.052804522462848294`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.89127558090057*^9, {3.891275639578948*^9, 3.891275655296864*^9}, {
   3.89127572645816*^9, 3.8912757594994307`*^9}, 3.89289220766833*^9, 
   3.892900310164773*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"848598c8-11c5-4392-a638-1a70995dbfef"]
}, Open  ]],

Cell["Distance halfway to other singularities", "Text",
 CellChangeTimes->{{3.891274473702662*^9, 
  3.8912744996205893`*^9}},ExpressionUUID->"428f8265-fa05-4499-890d-\
39a6275c8170"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"disleft", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SqrtBox[
      RowBox[{"2", " ", 
       RowBox[{"Re", "[", "Kxxbar", "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}]}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"distance", " ", "to", " ", "LCS", " ", "point"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"disright", "=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    SqrtBox[
     RowBox[{"2", " ", 
      RowBox[{"Re", "[", "Kxxbar", "]"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", 
      RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"distance", " ", "to", " ", "other", " ", "singularity"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.891274500681447*^9, 3.891274516163323*^9}, {
  3.8912745876178083`*^9, 3.891274612294846*^9}, {3.891274724614295*^9, 
  3.891274745510702*^9}, {3.891274804144415*^9, 3.891274807360639*^9}, {
  3.891275037136321*^9, 3.8912750422905607`*^9}, {3.891275263123391*^9, 
  3.891275267942584*^9}, {3.8912754469462357`*^9, 3.891275459142701*^9}, {
  3.8912755471537857`*^9, 3.891275552146117*^9}, {3.891275592489934*^9, 
  3.891275626837513*^9}, {3.891275660458021*^9, 3.891275695527491*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"e0c16858-01aa-4400-99d8-36946fa3e66f"],

Cell[BoxData["0.12992905603257207`"], "Output",
 CellChangeTimes->{{3.8912745959331493`*^9, 3.891274613454769*^9}, 
   3.89127465017204*^9, {3.891274723009049*^9, 3.891274745919806*^9}, 
   3.8912748080804253`*^9, 3.891275035151531*^9, 3.891275264715283*^9, 
   3.891275311964383*^9, 3.891275493608631*^9, {3.891275556754231*^9, 
   3.891275697444718*^9}, {3.8912757289393053`*^9, 3.891275760646038*^9}, 
   3.8928922110146713`*^9, 3.892900310236372*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"1cf9f3b1-a358-44d2-8317-13c1b11c3018"],

Cell[BoxData["0.08044520324303882`"], "Output",
 CellChangeTimes->{{3.8912745959331493`*^9, 3.891274613454769*^9}, 
   3.89127465017204*^9, {3.891274723009049*^9, 3.891274745919806*^9}, 
   3.8912748080804253`*^9, 3.891275035151531*^9, 3.891275264715283*^9, 
   3.891275311964383*^9, 3.891275493608631*^9, {3.891275556754231*^9, 
   3.891275697444718*^9}, {3.8912757289393053`*^9, 3.891275760646038*^9}, 
   3.8928922110146713`*^9, 3.892900310289913*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"d66b6204-4146-489f-8735-16bf09a1de65"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"disleft", "+", "disright"}]], "Input",
 CellChangeTimes->{{3.891284235911702*^9, 3.89128424117831*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"70752be2-16d8-4e06-808a-a06334dcd057"],

Cell[BoxData["0.21037425927561088`"], "Output",
 CellChangeTimes->{3.8912842419927387`*^9, 3.892892214456503*^9, 
  3.8929003104088287`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"cb26be28-d07c-49a0-abbd-306b7745d031"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["K-point patch", "Subsection",
 CellChangeTimes->{{3.891008517259894*^9, 3.891008527954731*^9}, {
  3.891278923228264*^9, 
  3.891278925999844*^9}},ExpressionUUID->"a52550b1-aa4d-43ec-9a14-\
c9dffdf20a12"],

Cell[CellGroupData[{

Cell["Periods, metric and species scale", "Subsubsection",
 CellChangeTimes->{{3.891277577970954*^9, 3.8912775858327837`*^9}, {
  3.891278684258361*^9, 
  3.891278692314193*^9}},ExpressionUUID->"2330b1bd-68fc-4739-acca-\
bc47e6ff5119"],

Cell["Set up periods", "Text",
 CellChangeTimes->{{3.8910086662898397`*^9, 
  3.8910086693009644`*^9}},ExpressionUUID->"0565b434-9b5a-4192-bbe3-\
e022c84efbf2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"piloc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"piKlocal", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", 
       RowBox[{"1", "/", "x"}]}], "}"}]}], "//", "PowerExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pilocbar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", "TCtoK", "]"}], ".", "piloc"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", "xbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piloc", "=", 
   RowBox[{"TCtoK", ".", "piloc"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891008670334208*^9, 3.891008672791781*^9}, {
   3.891008755053248*^9, 3.8910087579082212`*^9}, 3.891008810703518*^9, {
   3.891276105409185*^9, 3.891276108364645*^9}, 3.891276194835548*^9, {
   3.891276394569456*^9, 3.8912763949127274`*^9}, {3.891278932907008*^9, 
   3.8912789604629593`*^9}, {3.8912790169672327`*^9, 
   3.8912790465635223`*^9}, {3.8912791390272017`*^9, 3.8912791396801863`*^9}},
 
 CellLabel->
  "In[198]:=",ExpressionUUID->"76efceb3-7f6e-4970-a1d6-48068e0a0d34"],

Cell["Check values of periods", "Text",
 CellChangeTimes->{{3.891275822371633*^9, 
  3.891275826058866*^9}},ExpressionUUID->"e91e6e4c-b9db-4ef1-941e-\
48d318c4b4b1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"piloc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"3", 
       RowBox[{"xs", "/", "2"}]}]}], "}"}]}], ")"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Conjugate", "[", 
   RowBox[{"pilocbar", "/.", 
    RowBox[{"{", 
     RowBox[{"xbar", "->", 
      RowBox[{"3", 
       RowBox[{"xs", "/", "2"}]}]}], "}"}]}], "]"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.891008751241102*^9, 3.89100876336659*^9}, 
   3.8910088062671547`*^9, {3.891276125686317*^9, 3.891276190422823*^9}, {
   3.89127903697129*^9, 3.8912790382680492`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"d0d093c8-0de0-4667-b01b-987ceb8cd25d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.1311015588304871`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.09194442081558862`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.0061720334687962`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.636054297255273`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5030860167343981`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.18388884163117725`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.891008763712311*^9, {3.891008807683248*^9, 3.891008813669215*^9}, 
   3.89100888041588*^9, 3.891077723687148*^9, {3.891275827761544*^9, 
   3.8912758329176826`*^9}, {3.891276111056334*^9, 3.89127614579012*^9}, {
   3.891276181592308*^9, 3.8912761976597*^9}, 3.891276396430935*^9, {
   3.8912790330127897`*^9, 3.891279048003888*^9}, 3.891279080429296*^9, 
   3.891279141525337*^9, 3.891283182787121*^9, 3.892892218393339*^9, 
   3.892900317709751*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"4e352792-bda7-4c41-93d2-e6d0c370e870"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.1311015588304871`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.09194442081558862`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.0061720334687962`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.636054297255273`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5030860167343981`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.18388884163117725`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.891008763712311*^9, {3.891008807683248*^9, 3.891008813669215*^9}, 
   3.89100888041588*^9, 3.891077723687148*^9, {3.891275827761544*^9, 
   3.8912758329176826`*^9}, {3.891276111056334*^9, 3.89127614579012*^9}, {
   3.891276181592308*^9, 3.8912761976597*^9}, 3.891276396430935*^9, {
   3.8912790330127897`*^9, 3.891279048003888*^9}, 3.891279080429296*^9, 
   3.891279141525337*^9, 3.891283182787121*^9, 3.892892218393339*^9, 
   3.8929003177115097`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"271a65b2-5a27-4ee4-a92e-ef852913d238"]
}, Open  ]],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.890318872532292*^9, 
  3.890318875961526*^9}},ExpressionUUID->"18f1ae80-1cbf-4d4c-9d1f-\
33d99a8c6530"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "=", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     RowBox[{"piloc", ".", "pairing", ".", "pilocbar"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "expand", " ", "volume", " ", "by", " ", "some", " ", "clever", " ", 
    "rescalings", " ", 
    RowBox[{"(", 
     RowBox[{
     "and", " ", "invert", " ", "these", " ", "rescalings", " ", "back"}], 
     ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kvol", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Kvol", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", " ", 
              RowBox[{
               SuperscriptBox["\[Lambda]", 
                RowBox[{"-", "3"}]], " ", 
               RowBox[{"x", "/", "xs"}]}]}], " ", "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"xbar", "->", 
             RowBox[{
              SuperscriptBox["\[Lambda]", 
               RowBox[{"-", "3"}]], " ", 
              RowBox[{"xbar", "/", "xs"}]}]}], "}"}]}], "//", "Expand"}], "//",
          "PowerExpand"}], "//", "Chop"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", "->", 
      RowBox[{
       SuperscriptBox["xs", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "3"}]], "\[Lambda]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kpot", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", "Kvol", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8903189961823053`*^9, 3.890318997561575*^9}, {
   3.890319618097084*^9, 3.8903196194523907`*^9}, {3.890319705946012*^9, 
   3.890319740457906*^9}, {3.890319815372864*^9, 3.8903198209975243`*^9}, 
   3.891276206656824*^9, {3.8912791426944513`*^9, 3.891279419009012*^9}, {
   3.891279510098096*^9, 3.891279517973209*^9}, {3.891280324724016*^9, 
   3.891280348496189*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"96581867-74c1-4211-be2d-4f269d927dce"],

Cell["Kahler metric", "Text",
 CellChangeTimes->{{3.8903198241019707`*^9, 
  3.890319832886833*^9}},ExpressionUUID->"c24e9f93-7382-4125-ad37-\
aaed4323eaa7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kxxbar", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"Kpot", ",", "x", ",", "xbar"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "->", "1"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.890319829556037*^9, 3.890319850451807*^9}, 
   3.891276218218705*^9, {3.8912794143355417`*^9, 3.89127944494943*^9}, 
   3.891279495742915*^9},
 CellLabel->
  "In[206]:=",ExpressionUUID->"17ccaed8-d2c1-46fd-a6ef-b2ac45628f9d"],

Cell[BoxData[
 FractionBox["0.99999999999999999999999999999999999994`23.810645529699386", 
  RowBox[{"x", " ", "xbar", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
     "19.77502119602598023294233390346014115335`24.008678858083425", "+", 
      RowBox[{"1.`24.008678858083425", " ", 
       RowBox[{"Log", "[", "x", "]"}]}], "+", 
      RowBox[{"1.`24.008678858083425", " ", 
       RowBox[{"Log", "[", "xbar", "]"}]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.891279496057712*^9, 3.891279520098528*^9}, 
   3.891280352792408*^9, 3.8912831875507593`*^9, 3.892892222299567*^9, 
   3.892900317783072*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"ff777967-0476-4f28-ba49-06db267dfe39"]
}, Open  ]],

Cell["F1 for analysis close to desert point:", "Text",
 CellChangeTimes->{{3.89127975072149*^9, 3.8912797603086157`*^9}, {
  3.892892376851632*^9, 
  3.892892380162187*^9}},ExpressionUUID->"91bf5a7d-bb5b-4823-b566-\
b24e32b8f514"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ffbar", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x", "/", "xs"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"xbar", "/", "xs"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}]], 
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "c2"}], "/", "24"}], "-", 
      RowBox[{"1", "/", "2"}]}]], 
    SuperscriptBox["xbar", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "c2"}], "/", "24"}], "-", 
      RowBox[{"1", "/", "2"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1des", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"c3", "/", "12"}]}], ")"}], 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"Kvol", "/.", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "//", "Simplify"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"Log", "[", "Kxxbar", "]"}]}], "+", 
       RowBox[{"Log", "[", "ffbar", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"xbar", "->", "x"}], "}"}]}], "//", "PowerExpand"}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891279765224556*^9, 3.891279767523259*^9}, {
  3.892892346759574*^9, 3.892892362578641*^9}, {3.892900340474861*^9, 
  3.892900341373105*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"03cea6c1-de24-4f9f-bd33-ef5920f65cc8"],

Cell["Assemble F1 for behavior in asymptotics towards the K-point:", "Text",
 CellChangeTimes->{{3.890319870953144*^9, 3.890319873404503*^9}, {
  3.890319913587675*^9, 3.8903199153762007`*^9}, {3.892892364256249*^9, 
  3.8928923738478117`*^9}},ExpressionUUID->"e029c23e-8ebd-468a-b61e-\
e3ae7c9ebd83"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1K", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"c3", "/", "12"}]}], ")"}], 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"Kvol", "/.", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "//", "Simplify"}], 
         "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"Log", "[", "Kxxbar", "]"}]}], "+", 
       RowBox[{"Log", "[", "ffbar", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"xbar", "->", "x"}], "}"}]}], "//", "PowerExpand"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"F1K", "=", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"F1K", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "]"}], "//",
      "PowerExpand"}], "]"}], "//", "Rationalize", " ", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "imaginary", " ", "part", " ", "is", " ", "just", " ", "a", 
     " ", "rational", " ", "multiple", " ", "of", " ", "pi", " ", "due", " ", 
     "to", " ", "the", " ", "logarithms"}], " ", "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.891276609626178*^9, 3.891276926704022*^9}, {
   3.891276971073346*^9, 3.8912770201689243`*^9}, {3.891277072618887*^9, 
   3.89127715369003*^9}, {3.891277191515271*^9, 3.891277200506769*^9}, {
   3.89127723418186*^9, 3.8912775031978273`*^9}, 3.891278881886306*^9, {
   3.891279092600823*^9, 3.891279110076787*^9}, {3.891279460795239*^9, 
   3.891279493698028*^9}, {3.891279527750908*^9, 3.891279530107539*^9}, {
   3.89127963475355*^9, 3.891279663990375*^9}, {3.8928923848389177`*^9, 
   3.8928924118583393`*^9}, {3.892900339244463*^9, 3.8929003436749077`*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"a4d5450e-5416-4118-ba53-49c967d53b95"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"22.9872258144746342228046950919051043026`20.976552209391652", "-", 
    RowBox[{
    "0.52359877559829887307710723054658381403`20.741393931230032", " ", 
     "\[ImaginaryI]"}]}], ")"}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Log", "[", "x", "]"}]}], "3"], "-", 
  RowBox[{"7", " ", 
   RowBox[{"Log", "[", 
    RowBox[{
    "9.88751059801299011647116695173007057668`23.707648862419443", "+", 
     RowBox[{"Log", "[", "x", "]"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.891278882170767*^9, {3.891279096632598*^9, 3.891279126199087*^9}, {
   3.891279463984079*^9, 3.8912795304666*^9}, {3.891279636116493*^9, 
   3.891279664359601*^9}, 3.891280084851059*^9, 3.891283190649993*^9, 
   3.892892237781459*^9, 3.892892312856229*^9, 3.89289238276326*^9, 
   3.892892413986027*^9, {3.892900317820856*^9, 3.8929003441358423`*^9}},
 CellLabel->
  "Out[234]=",ExpressionUUID->"6c657f2f-e48c-4e82-b7ea-7f362eaf3bbf"]
}, Open  ]],

Cell["Plot F1 to check behavior and desert point location", "Text",
 CellChangeTimes->{{3.89289225876576*^9, 
  3.892892281337266*^9}},ExpressionUUID->"47622c1e-4356-4bba-acff-\
8fc90071e85c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"func", "=", 
   RowBox[{
    RowBox[{"Re", "[", "F1des", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"xs", "/", 
       RowBox[{"(", " ", 
        SuperscriptBox["x", "3"], ")"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"func", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8912799498277817`*^9, 3.891280002309393*^9}, {
  3.891280052138506*^9, 3.891280126792087*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"d03b9b56-3b0c-493a-b938-f375d5e28fb2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VV0XAHCkuiQhSe65ruEelSRN0qC1iiRDb4YKyZRKUlEqIlJEZQoh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       "]]},
     Annotation[#, "Charting`Private`Tag$36454#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 6.936049178573826},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1}, {6.9360491785738105`, 13.503513826000493`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8912799860174303`*^9, 3.891280002765875*^9}, {
   3.891280063908256*^9, 3.891280128747588*^9}, 3.891283194211974*^9, 
   3.892892286832931*^9, 3.8928923328483553`*^9, 3.8928924156583843`*^9, {
   3.892900317892645*^9, 3.892900345952181*^9}},
 CellLabel->
  "Out[236]=",ExpressionUUID->"d53cd9af-dbdf-48b8-a348-7f8e86c271b1"]
}, Open  ]],

Cell["Value at minimum", "Text",
 CellChangeTimes->{{3.8912801298587723`*^9, 3.891280135324773*^9}, {
  3.892892421664736*^9, 
  3.892892423720641*^9}},ExpressionUUID->"275a7142-638a-4a4c-a800-\
4c79c118eb8a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"min", "=", 
  RowBox[{"NMinimize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"func", ",", 
      RowBox[{"0.01", "<=", "x", "<=", "0.1"}]}], "}"}], ",", "x"}], " ", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"F10", "=", 
  RowBox[{"min", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8928924260441513`*^9, 3.892892587450459*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"2ab4b665-9a95-4b6f-9d2f-93a480aa2372"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6.936049121553605`", ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", "0.09053328700040557`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8928924357383347`*^9, 3.892892451695394*^9}, {
   3.8928925318645067`*^9, 3.8928925877197037`*^9}, 3.892900318018437*^9, 
   3.892900350996372*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"3a758bba-30b8-43de-88b3-438fce8d2b30"],

Cell[BoxData["6.936049121553605`"], "Output",
 CellChangeTimes->{{3.8928924357383347`*^9, 3.892892451695394*^9}, {
   3.8928925318645067`*^9, 3.8928925877197037`*^9}, 3.892900318018437*^9, 
   3.8929003509984827`*^9},
 CellLabel->
  "Out[238]=",ExpressionUUID->"9a9017bf-27ea-4d41-a6e6-ce46b766fc5a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["distance & species scale", "Subsubsection",
 CellChangeTimes->{{3.89127755514025*^9, 3.891277571481751*^9}, 
   3.891278971111511*^9, 
   3.891279013201749*^9},ExpressionUUID->"122d65f7-8569-458b-ad44-\
33e599b86179"],

Cell["Metric", "Text",
 CellChangeTimes->{{3.891277593256612*^9, 
  3.891277603692211*^9}},ExpressionUUID->"82be00c9-d45b-453a-b5c7-\
c355c92131d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kvolt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Kvol", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "->", 
         RowBox[{"x", " ", "xs"}]}], ",", 
        RowBox[{"xbar", "->", 
         RowBox[{"xbar", " ", "xs"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", 
        RowBox[{"\[Lambda]", " ", 
         RowBox[{"Exp", "[", "t", "]"}]}]}], ",", 
       RowBox[{"xbar", "->", 
        RowBox[{"\[Lambda]", " ", 
         RowBox[{"Exp", "[", "tbar", "]"}]}]}]}], "}"}]}], "//", 
    "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kpott", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", "Kvolt", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"KxxbarK", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Kpott", ",", "t", ",", "tbar"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"tbar", "->", "t"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.8903405628790407`*^9, 3.890340570263672*^9}, {
  3.890340741098296*^9, 3.890340752219778*^9}, {3.8903853804728813`*^9, 
  3.890385449165658*^9}, {3.8910089374077797`*^9, 3.891008948037108*^9}, {
  3.891276260348896*^9, 3.891276263943878*^9}, {3.8912763038323193`*^9, 
  3.8912763709389*^9}, {3.891276433994164*^9, 3.891276463711803*^9}, {
  3.891276495409708*^9, 3.891276496996722*^9}, {3.89127789287457*^9, 
  3.8912778944403763`*^9}, {3.891278390081727*^9, 3.8912784031010323`*^9}, {
  3.891280186318494*^9, 3.891280208089052*^9}, {3.8912802527134666`*^9, 
  3.891280260222438*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"37d7d1b8-2d71-4e1e-9dd0-2d512c95bc7b"],

Cell[BoxData[
 FractionBox["0.25`27.304541608092947", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
    "3.29583686600433196809969553019491634879`27.690609549326194", "+", 
     RowBox[{"1.`27.690609549326194", " ", "t"}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{{3.8912783903875837`*^9, 3.891278403497127*^9}, {
   3.891280192025003*^9, 3.89128021526679*^9}, 3.8912802657480183`*^9, 
   3.8912804969513817`*^9, 3.891283197486719*^9, 3.892893215105337*^9, 
   3.892900318042965*^9, 3.892900352871282*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"babbef5c-9ca6-4959-8710-ef89c0093192"]
}, Open  ]],

Cell["Distance from half-point to point in K-point regime", "Text",
 CellChangeTimes->{{3.891277700601049*^9, 3.8912777034763002`*^9}, {
  3.89127870995133*^9, 3.891278717402748*^9}, {3.891280583954709*^9, 
  3.891280588154752*^9}},ExpressionUUID->"74eb5d6d-45d6-41dd-822a-\
6260a788e9ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"disK", "[", "r_", "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"2", " ", "KxxbarK"}]], "//", "PowerExpand"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Log", "[", "2", "]"}], ",", "r"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"disK", "[", "10000000000000", "]"}]}], "Input",
 CellChangeTimes->{{3.891277704379307*^9, 3.891277756293352*^9}, {
  3.891277886267084*^9, 3.891277887747777*^9}, {3.891277932562208*^9, 
  3.891277956900037*^9}, {3.8912784106093597`*^9, 3.891278430149281*^9}, {
  3.891280210083806*^9, 3.891280244571913*^9}, {3.891280284975148*^9, 
  3.891280288311059*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"bec1bc8d-7139-4d60-a5eb-deb51ed0ca94"],

Cell[BoxData["20.1879478423313`"], "Output",
 CellChangeTimes->{{3.891280227215802*^9, 3.891280288713437*^9}, 
   3.891280498556447*^9, 3.891280789672489*^9, 3.891283200838497*^9, 
   3.892893237351478*^9, 3.892900318059621*^9, 3.892900354448217*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"7552bc98-e51b-46af-ad57-94a4536233f4"]
}, Open  ]],

Cell["Asymptotic species scale", "Text",
 CellChangeTimes->{{3.891277620082424*^9, 
  3.8912776269206743`*^9}},ExpressionUUID->"392b0e6d-1b5a-4488-a109-\
738cb8e07d0d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1Kr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"F1K", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"xs", " ", 
         RowBox[{"Exp", "[", "t", "]"}]}]}], "}"}]}], "//", "PowerExpand"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]2K", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", "F1Kr", "]"}], "-", "F10", "+", "1"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]2K", "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "1000000"}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.891277627739005*^9, 3.891277654488123*^9}, {
   3.891277962446459*^9, 3.891278055707827*^9}, {3.891278438650251*^9, 
   3.891278440175514*^9}, {3.891280294438586*^9, 3.8912802967784777`*^9}, {
   3.8912808043877687`*^9, 3.891280822132553*^9}, 3.892893276713366*^9},
 CellLabel->
  "In[244]:=",ExpressionUUID->"3940f564-9a03-4ef3-947c-ba5a766cf4d1"],

Cell[BoxData["1.5001891405526617`*^-6"], "Output",
 CellChangeTimes->{{3.891277629078086*^9, 3.891277654842772*^9}, 
   3.8912779669048443`*^9, {3.891278016519265*^9, 3.891278072835515*^9}, {
   3.891278435751503*^9, 3.8912784406079817`*^9}, {3.8912808064206657`*^9, 
   3.8912808225864897`*^9}, 3.89128320253979*^9, 3.892893283678988*^9, 
   3.892900318065043*^9, 3.892900356575418*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"1199a9e9-2004-4899-99ff-19c20c264004"]
}, Open  ]],

Cell["Functions for species scale and distance", "Text",
 CellChangeTimes->{{3.8912776743046207`*^9, 
  3.891277682062237*^9}},ExpressionUUID->"eba51e97-3cc9-497a-aeed-\
617c2bb1bd17"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"funcsK", "[", "r_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"disK", "[", "r", "]"}], ",", 
     RowBox[{"\[CapitalLambda]2K", "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "r"}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"funcsK", "[", 
    RowBox[{"Log", "[", "2", "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "->", 
     RowBox[{"Log", "[", "2", "]"}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"funcsK", "[", 
    SuperscriptBox["10", "8"], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "->", "10000000"}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8912787968073893`*^9, 3.8912787984270372`*^9}, {
  3.891280826344116*^9, 3.891280834041151*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"a8a13080-34c9-48f5-b5ab-8e76a8716357"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", "0.2911996854315853`"}], "}"}]], "Output",
 CellChangeTimes->{3.891278810769175*^9, 3.89128083611889*^9, 
  3.891283204045068*^9, 3.892893291888421*^9, 3.892900318082045*^9, 
  3.892900358215028*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"d42d3c79-e0f7-46ca-8ad8-878f7c6260d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12.047080198243728`", ",", "1.5000026164854168`*^-8"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.891278810769175*^9, 3.89128083611889*^9, 
  3.891283204045068*^9, 3.892893291888421*^9, 3.892900318082045*^9, 
  3.89290035821758*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"a5b15143-a51a-47d7-b60a-f3cd60dd3de0"]
}, Open  ]],

Cell["Plot of species scale against distance:", "Text",
 CellChangeTimes->{{3.891278745367231*^9, 3.891278748724785*^9}, {
  3.89289332362146*^9, 
  3.892893325675743*^9}},ExpressionUUID->"da79b14a-6475-451b-a2c5-\
04b6e81af4f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"funcsK", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"Log", "[", "2", "]"}], ",", 
     SuperscriptBox["10", "20"]}], "}"}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"ScalingFunctions", "->", 
    RowBox[{"{", 
     RowBox[{"None", ",", "\"\<Log\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8912776827967663`*^9, 3.891277685415193*^9}, {
  3.89127798204523*^9, 3.891277985725933*^9}, {3.891278051999111*^9, 
  3.8912781665241423`*^9}, {3.891278221436338*^9, 3.891278244232456*^9}, {
  3.891278448327978*^9, 3.891278460461121*^9}, {3.891278515720728*^9, 
  3.89127851599337*^9}, {3.891278596538237*^9, 3.8912786075077467`*^9}, {
  3.891278742610388*^9, 3.891278756896119*^9}, {3.8912788017602882`*^9, 
  3.891278857917934*^9}, {3.8912808399474993`*^9, 3.891280853670101*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"304267f4-ae81-4125-a09f-0f1299046d09"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw11nlUTev/B/A0EMnUQCgV0UiRorT303C2vqRMUSklRcMhDZQGVISiObdB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       "]]},
     Annotation[#, "Charting`Private`Tag$47407#1"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -45.64623675177275},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-36.841361487904734`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "16"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-25.328436022934504`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "11"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.1\"", ShowStringCharacters -> False], 
          0.1`15.954589770191003, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 1}]& ], TraditionalForm], {0.01, 
       0.}}, {-48.57743050418917, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-48.459647468532786`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-48.35428695287496, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-46.051701859880914`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-43.74911676688687, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-39.14394658089878, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-34.538776394910684`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-32.23619130191664, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-27.631021115928547`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-20.72326583694641, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      2.302585092994046, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.891278075499896*^9, 3.891278167039996*^9}, {
   3.891278223624708*^9, 3.8912782447083406`*^9}, {3.8912784609287243`*^9, 
   3.891278476003244*^9}, 3.891278516485249*^9, {3.8912786029106493`*^9, 
   3.891278607802319*^9}, 3.891278752586094*^9, {3.891278812724943*^9, 
   3.891278858386343*^9}, {3.891280842703866*^9, 3.891280854765852*^9}, 
   3.8912832066207943`*^9, 3.892893298204728*^9, 3.892900318212359*^9, 
   3.892900360611495*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"56b90c57-468f-4580-93de-13ad5e1f6093"]
}, Open  ]],

Cell[TextData[{
 "Determine numerical coefficient in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]\[Phi]", "L"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      RowBox[{"Log", "[", "V", "]"}]}], "+", 
     SubscriptBox["b", "L"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "df7ae063-6134-44b1-937a-52ca15b9db0d"]
}], "Text",
 CellChangeTimes->{{3.892893312287918*^9, 
  3.892893383151*^9}},ExpressionUUID->"1672e20b-2e9d-4b72-9ede-653ba47b86cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"vals1", "=", 
  RowBox[{"funcsK", "[", 
   SuperscriptBox["10", "9"], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"vals2", "=", 
  RowBox[{"funcsK", "[", 
   SuperscriptBox["10", "12"], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bL", "=", 
   RowBox[{
    RowBox[{"vals2", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       SqrtBox["2"]}], 
      RowBox[{"Log", "[", 
       RowBox[{"vals2", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ")"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "approximation", " ", "at", " ", "other", " ", "point"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vals1", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      SqrtBox["2"]}], 
     RowBox[{"Log", "[", 
      RowBox[{"vals1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", "bL"}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.8912829531424513`*^9, 3.8912830886798277`*^9}, {
  3.891283210167845*^9, 3.891283265474455*^9}, {3.8912834631998577`*^9, 
  3.8912834654181013`*^9}, {3.892893387767671*^9, 3.89289339536992*^9}, {
  3.8928934263007507`*^9, 3.892893440044389*^9}, {3.892893509594018*^9, 
  3.8928935506837*^9}, {3.892893781772141*^9, 3.8928937846785107`*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"535c8121-cda7-4993-879e-7b16d9175aef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13.675253710784299`", ",", "1.5000002979138593`*^-9"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8912830045340242`*^9, 3.891283018023637*^9}, {
   3.891283057360918*^9, 3.8912830891910343`*^9}, {3.8912832236141157`*^9, 
   3.8912832668289022`*^9}, 3.891283465815887*^9, {3.892893390412488*^9, 
   3.8928933956839952`*^9}, {3.892893426985306*^9, 3.89289344045395*^9}, {
   3.892893534680129*^9, 3.89289355107085*^9}, 3.892893785022353*^9, 
   3.8929003182512836`*^9, 3.8929003628811817`*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"0681c33e-1efc-4c60-b30a-ccccc7b62dfd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18.559774308994545`", ",", "1.500000000406711`*^-12"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8912830045340242`*^9, 3.891283018023637*^9}, {
   3.891283057360918*^9, 3.8912830891910343`*^9}, {3.8912832236141157`*^9, 
   3.8912832668289022`*^9}, 3.891283465815887*^9, {3.892893390412488*^9, 
   3.8928933956839952`*^9}, {3.892893426985306*^9, 3.89289344045395*^9}, {
   3.892893534680129*^9, 3.89289355107085*^9}, 3.892893785022353*^9, 
   3.8929003182512836`*^9, 3.892900362884255*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"6dce52d1-e911-4a53-9e90-2880e81f4258"],

Cell[BoxData[
 RowBox[{"-", "0.6916009655176723`"}]], "Output",
 CellChangeTimes->{{3.8912830045340242`*^9, 3.891283018023637*^9}, {
   3.891283057360918*^9, 3.8912830891910343`*^9}, {3.8912832236141157`*^9, 
   3.8912832668289022`*^9}, 3.891283465815887*^9, {3.892893390412488*^9, 
   3.8928933956839952`*^9}, {3.892893426985306*^9, 3.89289344045395*^9}, {
   3.892893534680129*^9, 3.89289355107085*^9}, 3.892893785022353*^9, 
   3.8929003182512836`*^9, 3.8929003628865633`*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"1f5d2845-25ed-4e25-8862-e606dd482bc3"],

Cell[BoxData["1.4258139735545683`*^-7"], "Output",
 CellChangeTimes->{{3.8912830045340242`*^9, 3.891283018023637*^9}, {
   3.891283057360918*^9, 3.8912830891910343`*^9}, {3.8912832236141157`*^9, 
   3.8912832668289022`*^9}, 3.891283465815887*^9, {3.892893390412488*^9, 
   3.8928933956839952`*^9}, {3.892893426985306*^9, 3.89289344045395*^9}, {
   3.892893534680129*^9, 3.89289355107085*^9}, 3.892893785022353*^9, 
   3.8929003182512836`*^9, 3.892900362888774*^9},
 CellLabel->
  "Out[254]=",ExpressionUUID->"e014e666-d157-4466-9cf7-2321453c608f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LCS patch", "Subsection",
 CellChangeTimes->{{3.891008517259894*^9, 
  3.891008527954731*^9}},ExpressionUUID->"b568c66e-5b69-451a-b96d-\
0034fe304f96"],

Cell[CellGroupData[{

Cell["Periods, metric and species scale", "Subsubsection",
 CellChangeTimes->{{3.891277577970954*^9, 3.8912775858327837`*^9}, {
  3.891278684258361*^9, 
  3.891278692314193*^9}},ExpressionUUID->"7e9db166-5e65-471a-85bd-\
dec3f5b5ebcf"],

Cell["Set up periods", "Text",
 CellChangeTimes->{{3.8910086662898397`*^9, 
  3.8910086693009644`*^9}},ExpressionUUID->"c8341472-0e1f-4152-ad83-\
eb807df3772c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"piloc", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"periodsLCSlocal", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "//", 
    "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pilocbar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", "rotLCS", "]"}], ".", "piloc"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", "xbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piloc", "=", 
   RowBox[{"rotLCS", ".", "piloc"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.891008670334208*^9, 3.891008672791781*^9}, {
   3.891008755053248*^9, 3.8910087579082212`*^9}, 3.891008810703518*^9, {
   3.891276105409185*^9, 3.891276108364645*^9}, 3.891276194835548*^9, {
   3.891276394569456*^9, 3.8912763949127274`*^9}, {3.891278995903914*^9, 
   3.891279007257495*^9}, {3.891279067572733*^9, 3.8912790718863487`*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"17086751-12bc-4d3b-8c85-96d77aa9ddec"],

Cell["Check values of periods", "Text",
 CellChangeTimes->{{3.891275822371633*^9, 
  3.891275826058866*^9}},ExpressionUUID->"a7024c01-a996-47c7-be3a-\
afcee2f29dd6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{"piloc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"xs", "/", "2"}]}], "}"}]}], ")"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Conjugate", "[", 
   RowBox[{"pilocbar", "/.", 
    RowBox[{"{", 
     RowBox[{"xbar", "->", 
      RowBox[{"xs", "/", "2"}]}], "}"}]}], "]"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.891008751241102*^9, 3.89100876336659*^9}, 
   3.8910088062671547`*^9, {3.891276125686317*^9, 3.891276190422823*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"8b74ff80-e07c-4c40-896d-7bf0f6236143"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.1594152577745052`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.299096829821451`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5797076288872526`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.42694795627665905`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.891008763712311*^9, {3.891008807683248*^9, 3.891008813669215*^9}, 
   3.89100888041588*^9, 3.891077723687148*^9, {3.891275827761544*^9, 
   3.8912758329176826`*^9}, {3.891276111056334*^9, 3.89127614579012*^9}, {
   3.891276181592308*^9, 3.8912761976597*^9}, 3.891276396430935*^9, {
   3.891279069646297*^9, 3.8912790740323563`*^9}, 3.8912830972374372`*^9, 
   3.891283281623028*^9, 3.891283324725809*^9, 3.8928936221476183`*^9, 
   3.8929003683959417`*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"1fd94930-0504-4209-b405-cf1e0569671f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.1594152577745052`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"8.299096829821451`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5797076288872526`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.42694795627665905`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.891008763712311*^9, {3.891008807683248*^9, 3.891008813669215*^9}, 
   3.89100888041588*^9, 3.891077723687148*^9, {3.891275827761544*^9, 
   3.8912758329176826`*^9}, {3.891276111056334*^9, 3.89127614579012*^9}, {
   3.891276181592308*^9, 3.8912761976597*^9}, 3.891276396430935*^9, {
   3.891279069646297*^9, 3.8912790740323563`*^9}, 3.8912830972374372`*^9, 
   3.891283281623028*^9, 3.891283324725809*^9, 3.8928936221476183`*^9, 
   3.8929003683977327`*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"769c9064-7de2-4888-a8f0-1a1faa7454ae"]
}, Open  ]],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.890318872532292*^9, 
  3.890318875961526*^9}},ExpressionUUID->"bf5dfe80-3b1b-4d79-99b4-\
4b9273878280"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kvol", "=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"piloc", ".", "pairing", ".", "pilocbar"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kpot", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", "Kvol", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8903189961823053`*^9, 3.890318997561575*^9}, {
   3.890319618097084*^9, 3.8903196194523907`*^9}, {3.890319705946012*^9, 
   3.890319740457906*^9}, {3.890319815372864*^9, 3.8903198209975243`*^9}, 
   3.891276206656824*^9},
 CellLabel->
  "In[260]:=",ExpressionUUID->"205ed5e7-a99b-489a-ba95-0a242eb59ece"],

Cell["Kahler metric", "Text",
 CellChangeTimes->{{3.8903198241019707`*^9, 
  3.890319832886833*^9}},ExpressionUUID->"740306c7-add2-49db-96aa-\
bd9b14635eea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kxxbar", "=", 
   RowBox[{"D", "[", 
    RowBox[{"Kpot", ",", "x", ",", "xbar"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890319829556037*^9, 3.890319850451807*^9}, 
   3.891276218218705*^9},
 CellLabel->
  "In[262]:=",ExpressionUUID->"84bd46b8-60c6-4729-aaeb-36b3489e9a03"],

Cell["Assemble F1", "Text",
 CellChangeTimes->{{3.890319870953144*^9, 3.890319873404503*^9}, {
  3.890319913587675*^9, 
  3.8903199153762007`*^9}},ExpressionUUID->"da8ac150-01f0-4885-bf0f-\
f7dcd17ab9e2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ffbar", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"x", "/", "xs"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"xbar", "/", "xs"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}]], 
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "c2"}], "/", "24"}], "-", 
      RowBox[{"1", "/", "2"}]}]], 
    SuperscriptBox["xbar", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "c2"}], "/", "24"}], "-", 
      RowBox[{"1", "/", "2"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1LCS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], 
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"c3", "/", "12"}]}], ")"}], 
        RowBox[{"Log", "[", 
         RowBox[{"Kvol", "//", "Simplify"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"Log", "[", "Kxxbar", "]"}]}], "+", 
       RowBox[{"Log", "[", "ffbar", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"xbar", "->", "x"}], "}"}]}], "//", "PowerExpand"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"F1LCS", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{"F1LCS", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Zeta", "[", "3", "]"}], "->", "0"}], "}"}]}], "//", 
    "PowerExpand"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.891276609626178*^9, 3.891276926704022*^9}, {
   3.891276971073346*^9, 3.8912770201689243`*^9}, {3.891277072618887*^9, 
   3.89127715369003*^9}, {3.891277191515271*^9, 3.891277200506769*^9}, {
   3.89127723418186*^9, 3.8912775031978273`*^9}, 3.891278881886306*^9},
 CellLabel->
  "In[263]:=",ExpressionUUID->"41bd4918-8f15-4b63-bc48-75e430025707"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", "\[Pi]"}], "-", 
  FractionBox[
   RowBox[{"17", " ", 
    RowBox[{"Log", "[", "3", "]"}]}], "2"], "+", 
  RowBox[{"Log", "[", "512", "]"}], "+", 
  RowBox[{"24", " ", 
   RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    RowBox[{"Log", "[", "x", "]"}]}], "2"], "-", 
  RowBox[{"23", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"Log", "[", "x", "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.891278882170767*^9, 3.891283102199388*^9, 
  3.8912832871082973`*^9, 3.891283329081313*^9, 3.8928936267679977`*^9, 
  3.892900368597946*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"1455ffc9-3808-4b78-bd5e-f8ebfcefcbbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Re", "[", "F1LCS", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", 
     RowBox[{"xs", "/", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891277477238493*^9, 3.891277490746558*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"52e9f2a4-92a6-4cca-8d52-2587d416b5a6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3s01AkbB/DZIdfhlXukWpe5MTO/cY8xz+P2a1qzttZl3bqw1VsR2hDx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       "]]},
     Annotation[#, "Charting`Private`Tag$56544#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 11.482095870645605`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{0, 
      Rational[1, 1458]}, {11.48209587064558, 17.630641226869482`}}, {{
     0, 0.0006858710562414266}, {11.48209587064558, 17.630641226869482`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.891277487539301*^9, 3.891277505301765*^9}, 
   3.8912831148148746`*^9, 3.891283288872971*^9, 3.8912833318792877`*^9, 
   3.89289362843978*^9, 3.892900368624085*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"cebd68a6-5832-4010-8db2-0bbca608cd93"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LCS-point: distance & species scale", "Subsubsection",
 CellChangeTimes->{{3.89127755514025*^9, 
  3.891277571481751*^9}},ExpressionUUID->"c84f06d2-b079-4e72-b2fc-\
79f2414e32f9"],

Cell["Metric", "Text",
 CellChangeTimes->{{3.891277593256612*^9, 
  3.891277603692211*^9}},ExpressionUUID->"3cfe4e28-41b2-40d7-a54c-\
1c73b86cade5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kvolt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Kvol", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "->", 
         RowBox[{"x", " ", "xs"}]}], ",", 
        RowBox[{"xbar", "->", 
         RowBox[{"xbar", " ", "xs"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", 
        RowBox[{"\[Lambda]", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "t"}], "]"}]}]}], ",", 
       RowBox[{"xbar", "->", 
        RowBox[{"\[Lambda]", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "tbar"}], "]"}]}]}]}], "}"}]}], "//", 
    "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kpott", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", "Kvolt", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"KxxbarLCS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Kpott", ",", "t", ",", "tbar"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"tbar", "->", "t"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.8903405628790407`*^9, 3.890340570263672*^9}, {
  3.890340741098296*^9, 3.890340752219778*^9}, {3.8903853804728813`*^9, 
  3.890385449165658*^9}, {3.8910089374077797`*^9, 3.891008948037108*^9}, {
  3.891276260348896*^9, 3.891276263943878*^9}, {3.8912763038323193`*^9, 
  3.8912763709389*^9}, {3.891276433994164*^9, 3.891276463711803*^9}, {
  3.891276495409708*^9, 3.891276496996722*^9}, {3.89127789287457*^9, 
  3.8912778944403763`*^9}, {3.891278390081727*^9, 3.8912784031010323`*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"048c141f-7697-4a8c-8dc7-281add67064a"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"t", "+", 
     RowBox[{"Log", "[", "729", "]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "+", 
        RowBox[{"Log", "[", "729", "]"}]}], ")"}], "3"], "-", 
     RowBox[{"48", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"t", "+", 
        RowBox[{"Log", "[", "729", "]"}]}], ")"}], "6"], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"t", "+", 
         RowBox[{"Log", "[", "729", "]"}]}], ")"}], "3"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"576", " ", 
      SuperscriptBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.8912783903875837`*^9, 3.891278403497127*^9}, 
   3.8912831176744347`*^9, 3.891283291109014*^9, 3.891283333559599*^9, 
   3.89289363436522*^9, 3.892900368807322*^9},
 CellLabel->
  "Out[269]=",ExpressionUUID->"ec1d6de4-3ae7-4c07-8c32-82ba19678944"]
}, Open  ]],

Cell["Distance from half-point to point in LCS regime", "Text",
 CellChangeTimes->{{3.891277700601049*^9, 3.8912777034763002`*^9}, {
  3.89127870995133*^9, 
  3.891278717402748*^9}},ExpressionUUID->"368d907b-c7c5-4d29-adc8-\
1266dc948d30"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"disLCS", "[", "r_", "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"2", " ", "KxxbarLCS"}]], "//", "PowerExpand"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"Log", "[", "2", "]"}], ",", "r"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"disLCS", "[", "10", "]"}]}], "Input",
 CellChangeTimes->{{3.891277704379307*^9, 3.891277756293352*^9}, {
  3.891277886267084*^9, 3.891277887747777*^9}, {3.891277932562208*^9, 
  3.891277956900037*^9}, {3.8912784106093597`*^9, 3.891278430149281*^9}, {
  3.891283138140698*^9, 3.891283146738016*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"b52c13b6-ea95-4104-bed0-7331afbe795d"],

Cell[BoxData["0.9539081043217692`"], "Output",
 CellChangeTimes->{{3.891283142192596*^9, 3.8912831470702457`*^9}, 
   3.8912833354645157`*^9, 3.892893636117782*^9, 3.892900368816812*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"502a2382-a619-43af-8d72-1c9aaabe3021"]
}, Open  ]],

Cell["Asymptotic species scale", "Text",
 CellChangeTimes->{{3.891277620082424*^9, 
  3.8912776269206743`*^9}},ExpressionUUID->"fd88ac37-4226-4801-89e3-\
d3c281b2681a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1LCSr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"F1LCS", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"xs", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"-", "t"}], "]"}]}]}], "}"}]}], "//", "PowerExpand"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]2LCS", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"Re", "[", "F1LCSr", "]"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]2LCS", "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "1000000"}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.891277627739005*^9, 3.891277654488123*^9}, {
  3.891277962446459*^9, 3.891278055707827*^9}, {3.891278438650251*^9, 
  3.891278440175514*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"023fdc0a-6347-4091-99ee-c94aa3fe03cf"],

Cell[BoxData["2.2223524623117877`*^-7"], "Output",
 CellChangeTimes->{{3.891277629078086*^9, 3.891277654842772*^9}, 
   3.8912779669048443`*^9, {3.891278016519265*^9, 3.891278072835515*^9}, {
   3.891278435751503*^9, 3.8912784406079817`*^9}, 3.891283121238389*^9, 
   3.8912833371858377`*^9, 3.892893637364094*^9, 3.892900368835184*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"fb6138c0-3f37-48ac-96ec-793e6a18c108"]
}, Open  ]],

Cell["Functions for species scale and distance", "Text",
 CellChangeTimes->{{3.8912776743046207`*^9, 
  3.891277682062237*^9}},ExpressionUUID->"45abf261-af7e-41a0-a963-\
8bb2e1242544"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"funcsLCS", "[", "r_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"disLCS", "[", "r", "]"}], ",", 
     RowBox[{"\[CapitalLambda]2LCS", "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "r"}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"funcsLCS", "[", 
    RowBox[{"Log", "[", "2", "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "->", 
     RowBox[{"Log", "[", "2", "]"}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"funcsLCS", "[", 
    SuperscriptBox["10", "8"], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"r", "->", "10000000"}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.8912787968073893`*^9, 3.8912787984270372`*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"a7f3d93d-d7c5-4498-bc84-2fa2c26c89b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.`", ",", "0.08709211398792872`"}], "}"}]], "Output",
 CellChangeTimes->{3.891278810769175*^9, 3.8912831227197447`*^9, 
  3.8912833415974693`*^9, 3.892893639611601*^9, 3.892900368842029*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"d9d9019e-1f64-41d3-83b7-63e69f9362e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20.069210250766695`", ",", "2.222224047603916`*^-9"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.891278810769175*^9, 3.8912831227197447`*^9, 
  3.8912833415974693`*^9, 3.892893639611601*^9, 3.892900368862174*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"d5ea6046-23cd-4114-ac02-2f63eb1b1693"]
}, Open  ]],

Cell["Plot of species scale:", "Text",
 CellChangeTimes->{{3.891278745367231*^9, 
  3.891278748724785*^9}},ExpressionUUID->"be00e721-2f21-4944-9176-\
cb4193f7e967"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ParametricPlot", "[", 
  RowBox[{
   RowBox[{"funcsLCS", "[", "r", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", 
     RowBox[{"Log", "[", "2", "]"}], ",", "10000000"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", "All"}], ",", 
   RowBox[{"ScalingFunctions", "->", 
    RowBox[{"{", 
     RowBox[{"None", ",", "\"\<Log\>\""}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8912776827967663`*^9, 3.891277685415193*^9}, {
  3.89127798204523*^9, 3.891277985725933*^9}, {3.891278051999111*^9, 
  3.8912781665241423`*^9}, {3.891278221436338*^9, 3.891278244232456*^9}, {
  3.891278448327978*^9, 3.891278460461121*^9}, {3.891278515720728*^9, 
  3.89127851599337*^9}, {3.891278596538237*^9, 3.8912786075077467`*^9}, {
  3.891278742610388*^9, 3.891278756896119*^9}, {3.8912788017602882`*^9, 
  3.891278857917934*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"c0bc5404-10be-4d1c-888c-891048e66944"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw10nk01XkUAHB71lRkWqYORZbH7/f9Snhju1SmTNOIkvZITYRKQ+mlMV4e
UrYxGZ54iQq9omWyVZdkpkJTiDrzbDNMlkGOqY5S8+2Puefcc8/n3Hv/uOdc
k8D9PrtVlJSUvmb5qf4fnqcGN9VIVJH+pDBN3rkA1CyjNPp1FqOSN6/KBRpD
WKOA7z5gim9PvIqPNFwET9zKgidazTBANH5uuGExKH6Y5yV2NMcXwsIUUbQZ
OMybZdcgtUDDiWtBRtbmMMu+L7LzgyXe3lTO3+q0gPftR7S7AgQoGCkVkFIr
SK2NVxt6bo3iQ9pF+88LAIp3Hy8otMFF07J076+zhvlWZmumbDnUEr7e4PuX
NfQ1hndfKuFQZDQW3+BrA1j3qr5YncfKIfWJK5U2oDM3vafLn0f99BTDVn0O
TIxch+zzeezwy/a448eBZlDJqoXPeXw6tXd5kpQDs9WO2kWaBCURZTfPtHEw
+2RxgL8xwd7sN7tuafFgOv3HaNkygskTCu96Fx62WI7GdHsR9PyzZqoihIfy
LKLktI2g11VVr5k/85D7W6r1nf0E32dpjeXU8tA642P49ViCD00dH6n082D/
z6hPWirBR3YDPvnqBJYafF93L49geeew9nQjAvmp0izuMsFANa0DY0sI/Gu8
o+tNJcFCp2sGcnsCrhtvfPWkgWCmvCBYvoJABrdmzO0pwWxZWzvnS0A4mfP+
s06CgpDHe8x2EpDMHjwrf0mww/Ng8+ZQAncfVCYWjROsEpYsnR1NIGxdmZb2
FEEutEpXfILAgiV+qjs0KIYP7lgckUZAEb5OvGAGxYjWtn01UgK/tIsiNsyl
6Jxx5PRAEYGADxGnC00oFsQFrD5TRqBbGNaxxYrNHz834lRF4PxMTV9nW4qv
rr/eFHyPQE2c+fkqIesfW+5i0ETgy8uOmXnuFBO4qLzWNgLTjxrI61dRFMxZ
X6HXxe7PyZSs8aZ4Kk83MuxvAp5aUX2LNlJUPrpCNWyUgJtMUV2yjeLayRFR
9xsC6zOOOqQHUax7Nm9n2kfmqh7ljhCKW++JH1+dRuHi0MWu6IMUM2LBNUqf
woOYzJkthykeS/M9kWxEoSS1NVcaQzGqaesB3YUUhoxt9GrEFANvH3HuM6XA
5QodfJMoSnruLD0soHAr/kZyWQrFuG+sdA7aUqhVLy8LzKTofTV0+++OFMaH
B0rPZFPU6WhPGGausAktkTPHyquvaAopyHoVF+qZV/GjE8DsYZqePc683XnW
rnJm1wD3PWtzKDZL5A3pX1Cw95h/Vl1K0f+PzVe8nSnUH14ujsileC24KiGU
+bRFCCQxp4zIticyv3yb/C6f2Vympo7MHt/W7Wti5vtt7XgXCvdj1OwszlIs
v3nqcz1XCgu32gQpmN3N05otmB+1EOUJ5vBEk+MrmB/OX5arnUdR1jLaJmK+
GO/e6MD8Otdz7yBzb/YhwwzmJ9L7GhpuFJ6HJZy7xOzzrq3AhDmuJ8/67qf9
jMst/szP9F44DzN7Fx3a+x2zS/SHWpV89h/NTZOpzI0D5ivnMnOi6pOlzBcq
/Bp45vQ5LnN+Ze5wTV7pyfwfYz0uAQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$59088#1"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -17.62216601037548},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}}, {-20.72326583694641, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.605170185988091, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.891278075499896*^9, 3.891278167039996*^9}, {
   3.891278223624708*^9, 3.8912782447083406`*^9}, {3.8912784609287243`*^9, 
   3.891278476003244*^9}, 3.891278516485249*^9, {3.8912786029106493`*^9, 
   3.891278607802319*^9}, 3.891278752586094*^9, {3.891278812724943*^9, 
   3.891278858386343*^9}, 3.891283346968073*^9, 3.8928936429572287`*^9, 
   3.892900370082732*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"204982d5-9e1c-4009-9a7f-d671be54f28b"]
}, Open  ]],

Cell[TextData[{
 "Determine numerical coefficient in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]\[Phi]", "R"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], 
      RowBox[{"Log", "[", "V", "]"}]}], "+", 
     SubscriptBox["b", "R"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8d023808-2b56-4fc6-8653-305417c14936"]
}], "Text",
 CellChangeTimes->{{3.892893687229907*^9, 
  3.892893697615253*^9}},ExpressionUUID->"d66bae1b-a206-4e33-be20-\
0575fc6a4708"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"vals1", "=", 
  RowBox[{
   RowBox[{"funcsLCS", "[", 
    SuperscriptBox["10", "9"], "]"}], "//", "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"vals2", "=", 
  RowBox[{
   RowBox[{"funcsLCS", "[", 
    SuperscriptBox["10", "12"], "]"}], "//", "N"}]}], "\[IndentingNewLine]", 
 RowBox[{"bR", "=", 
  RowBox[{
   RowBox[{"vals2", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{"Log", "[", 
      RowBox[{"vals2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vals1", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"3", "/", "2"}]]}], 
     RowBox[{"Log", "[", 
      RowBox[{"vals1", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", "bR"}], 
   ")"}]}]}], "Input",
 CellChangeTimes->{{3.891283361777894*^9, 3.891283387060204*^9}, {
  3.891283432607853*^9, 3.891283457418076*^9}, {3.8928937090737762`*^9, 
  3.892893752405696*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"63ae7fcf-1530-4459-87b1-9c030e2e5772"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22.889289461695853`", ",", "2.222222430913079`*^-10"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.891283367175668*^9, 3.891283392551168*^9}, {
   3.8912834456072807`*^9, 3.8912834580026407`*^9}, 3.8928936481625137`*^9, {
   3.892893703603026*^9, 3.892893711568269*^9}, {3.892893744467662*^9, 
   3.892893752764147*^9}, 3.8928937906410017`*^9, 3.892900370173347*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"e9994381-d445-4b54-b77b-8524edebf287"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31.349527304392314`", ",", "2.2222222225093716`*^-13"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.891283367175668*^9, 3.891283392551168*^9}, {
   3.8912834456072807`*^9, 3.8912834580026407`*^9}, 3.8928936481625137`*^9, {
   3.892893703603026*^9, 3.892893711568269*^9}, {3.892893744467662*^9, 
   3.892893752764147*^9}, 3.8928937906410017`*^9, 3.892900370175325*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"b4f9cf3c-6dd8-437f-a252-88d1ef8e68f7"],

Cell[BoxData[
 RowBox[{"-", "4.3335351763733705`"}]], "Output",
 CellChangeTimes->{{3.891283367175668*^9, 3.891283392551168*^9}, {
   3.8912834456072807`*^9, 3.8912834580026407`*^9}, 3.8928936481625137`*^9, {
   3.892893703603026*^9, 3.892893711568269*^9}, {3.892893744467662*^9, 
   3.892893752764147*^9}, 3.8928937906410017`*^9, 3.892900370176969*^9},
 CellLabel->
  "Out[281]=",ExpressionUUID->"ca7e5fab-619b-44bd-bd91-35e75dcaade0"],

Cell[BoxData["1.22923697887245`*^-7"], "Output",
 CellChangeTimes->{{3.891283367175668*^9, 3.891283392551168*^9}, {
   3.8912834456072807`*^9, 3.8912834580026407`*^9}, 3.8928936481625137`*^9, {
   3.892893703603026*^9, 3.892893711568269*^9}, {3.892893744467662*^9, 
   3.892893752764147*^9}, 3.8928937906410017`*^9, 3.892900370178544*^9},
 CellLabel->
  "Out[282]=",ExpressionUUID->"696e9763-d115-4a36-a558-1a6ff07baa33"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total result", "Subsection",
 CellChangeTimes->{{3.891283472596014*^9, 
  3.891283479475135*^9}},ExpressionUUID->"5358af67-c82c-4552-a980-\
61eac01bd12d"],

Cell["\<\
Put together results for numerical relation between V0 and distance\
\>", "Text",
 CellChangeTimes->{{3.892893838692657*^9, 3.892893845896491*^9}, {
  3.8928938868331003`*^9, 
  3.892893890712555*^9}},ExpressionUUID->"94f41419-1c59-45f5-b876-\
0463aa2c4f92"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"b", "=", 
  RowBox[{
  "bL", "+", "bR", "+", "disleft", "+", "disright"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dis", "[", "V0_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     SqrtBox["2"]}], 
    RowBox[{"Log", "[", "V0", "]"}]}], "-", 
   RowBox[{
    SqrtBox[
     RowBox[{"3", "/", "2"}]], 
    RowBox[{"Log", "[", "V0", "]"}]}], "+", "b"}]}]}], "Input",
 CellChangeTimes->{{3.8912834804664583`*^9, 3.891283526435595*^9}, {
  3.891283588188361*^9, 3.891283602476965*^9}, {3.892893769877681*^9, 
  3.892893773525269*^9}, {3.892893837401348*^9, 3.892893857569117*^9}},
 CellLabel->
  "In[283]:=",ExpressionUUID->"172ca6a3-501c-4620-bc5f-61a3530eb7cc"],

Cell[BoxData[
 RowBox[{"-", "4.814761882615432`"}]], "Output",
 CellChangeTimes->{
  3.891283526886982*^9, {3.891283590053052*^9, 3.891283602867271*^9}, {
   3.892893774377727*^9, 3.8928937923409357`*^9}, 3.892893860524808*^9, 
   3.892900375452186*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"687616fa-011f-4238-bd64-22fcb15fcf8d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1207, 1302},
WindowMargins->{{Automatic, -170}, {765, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1b5acc09-5cd8-4b41-af2e-8c3326267282"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 189, 3, 67, "Section",ExpressionUUID->"1a4caff7-b8c5-472e-8060-c6e490169640"],
Cell[CellGroupData[{
Cell[794, 29, 220, 4, 54, "Subsection",ExpressionUUID->"9c940b27-b248-49a4-81b0-e338657ed29f"],
Cell[1017, 35, 1174, 28, 59, "Text",ExpressionUUID->"7a9c1f3b-5c18-483a-95b5-9037079346b8"],
Cell[CellGroupData[{
Cell[2216, 67, 2070, 54, 115, "Input",ExpressionUUID->"63569731-1518-45c4-8513-e40941fb5d59"],
Cell[4289, 123, 4466, 121, 60, "Output",ExpressionUUID->"8cedf2ec-6a62-40e2-a8fd-067adcbfd81b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8804, 250, 535, 8, 54, "Subsection",ExpressionUUID->"91683d94-2d7e-4460-9e51-23cc7bf6868c"],
Cell[9342, 260, 292, 4, 35, "Text",ExpressionUUID->"4439de37-11a8-42ee-8ca1-5622154bbfe5"],
Cell[CellGroupData[{
Cell[9659, 268, 412, 8, 30, "Input",ExpressionUUID->"aebc7ec4-1b8f-42a4-9819-e814ac02f5ed"],
Cell[10074, 278, 3349, 93, 89, "Output",ExpressionUUID->"6d8bc517-0da9-4575-8170-daaa9956f051"]
}, Open  ]],
Cell[13438, 374, 252, 4, 35, "Text",ExpressionUUID->"dfdeb061-55e4-4e8c-b67e-c6a710c5b286"],
Cell[13693, 380, 847, 25, 52, "Input",ExpressionUUID->"02bb3ea1-6e22-43df-a742-4c0e6991ef14"],
Cell[14543, 407, 216, 5, 35, "Text",ExpressionUUID->"3fb3b391-b513-478e-b770-0c200fd6bdcb"],
Cell[CellGroupData[{
Cell[14784, 416, 620, 15, 30, "Input",ExpressionUUID->"8ee5c3ed-d23d-4418-ae9b-df5f39b6d58a"],
Cell[15407, 433, 1670, 41, 50, "Output",ExpressionUUID->"0cfa005c-fb4c-4530-9ba8-c7587bc34dba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17114, 479, 176, 3, 45, "Subsubsection",ExpressionUUID->"19cda61f-8474-43f9-9554-72e62a6188ea"],
Cell[17293, 484, 375, 8, 35, "Text",ExpressionUUID->"548ccffc-553f-4a0e-b259-7b9a4c204141"],
Cell[17671, 494, 171, 3, 35, "Text",ExpressionUUID->"460f18c0-5029-42b7-9399-ee23719fc2fe"],
Cell[17845, 499, 2926, 79, 225, "Input",ExpressionUUID->"c63e99e8-ffef-433b-9d76-8baf5736567f"],
Cell[20774, 580, 167, 3, 35, "Text",ExpressionUUID->"de13280a-e7fc-43d4-830b-0884c3799109"],
Cell[20944, 585, 2457, 75, 160, "Input",ExpressionUUID->"890aa597-aa79-4890-bb30-eb1ac6929958"],
Cell[23404, 662, 198, 3, 35, "Text",ExpressionUUID->"544e9399-7938-4a3a-af26-ec9cdaf72bbf"],
Cell[CellGroupData[{
Cell[23627, 669, 1939, 47, 157, "Input",ExpressionUUID->"7f19eb48-7b6e-4d4f-81c1-90b1b44a5c72"],
Cell[25569, 718, 4010, 89, 129, "Output",ExpressionUUID->"e9d9e849-5f2d-4765-8bfb-7e3267db18d3"],
Cell[29582, 809, 4034, 85, 99, "Output",ExpressionUUID->"cabaabf8-9eb9-4f8f-a52a-83db6ceb516f"]
}, Open  ]],
Cell[33631, 897, 166, 3, 35, "Text",ExpressionUUID->"6162029b-4396-48c3-9e6e-de82f206b9d8"],
Cell[33800, 902, 992, 15, 30, "Input",ExpressionUUID->"cfc1e241-e4f5-4b6c-a2fe-26791a7911b1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34841, 923, 715, 12, 54, "Subsection",ExpressionUUID->"af1ba3a9-5b1b-4efd-92db-c5bb99101a70"],
Cell[CellGroupData[{
Cell[35581, 939, 166, 3, 45, "Subsubsection",ExpressionUUID->"73b82e87-167c-4a7c-8c62-c61fbd449f0b"],
Cell[35750, 944, 1270, 22, 52, "Input",ExpressionUUID->"81ec68a4-bca3-4768-b53a-335e096a9529"],
Cell[37023, 968, 184, 3, 35, "Text",ExpressionUUID->"5556218a-0616-40f3-9a76-59159b503f63"],
Cell[37210, 973, 3585, 95, 308, "Input",ExpressionUUID->"ee198ccd-72fa-45e9-bf97-abe6e6c2abf8"],
Cell[40798, 1070, 178, 3, 35, "Text",ExpressionUUID->"adc4f09b-6e32-4a1d-99b0-c5121918b4d3"],
Cell[40979, 1075, 3186, 86, 287, "Input",ExpressionUUID->"0bb11b13-755c-425c-b2f1-11e2395d3293"],
Cell[44168, 1163, 186, 3, 35, "Text",ExpressionUUID->"453f7bf9-af5b-4b7a-86c4-1ac0a0e6bf76"],
Cell[44357, 1168, 3293, 90, 289, "Input",ExpressionUUID->"561db3a4-872a-4d2b-9749-8c2c1d0d2b2e"],
Cell[47653, 1260, 186, 3, 35, "Text",ExpressionUUID->"f698eb26-9df6-4dd6-ad8c-c07763996921"],
Cell[47842, 1265, 4340, 106, 289, "Input",ExpressionUUID->"4e8ed6de-9b8d-415c-88db-303c9a39e4c1"],
Cell[CellGroupData[{
Cell[52207, 1375, 1353, 33, 54, "Input",ExpressionUUID->"dc4065ca-cc60-4172-ada9-a407aab69fdc"],
Cell[53563, 1410, 2659, 47, 55, "Output",ExpressionUUID->"089edd07-bd93-47ee-bca4-fddfc39996f1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56271, 1463, 176, 3, 45, "Subsubsection",ExpressionUUID->"a542acf7-ee5d-4bdd-95b8-dbd4bf55e6cd"],
Cell[56450, 1468, 375, 8, 35, "Text",ExpressionUUID->"e3a2d028-276a-42a4-be34-d80e9ac7b39f"],
Cell[56828, 1478, 171, 3, 35, "Text",ExpressionUUID->"badd08cd-5381-4099-8771-4a5ad33b540f"],
Cell[57002, 1483, 2897, 78, 225, "Input",ExpressionUUID->"de501315-439f-4a08-9545-4acc3bb827f1"],
Cell[59902, 1563, 167, 3, 35, "Text",ExpressionUUID->"ad74758a-7794-4e11-ab48-f725ecc4f703"],
Cell[60072, 1568, 2015, 57, 136, "Input",ExpressionUUID->"247ef922-28a1-4af4-bef1-49e9569484db"],
Cell[62090, 1627, 198, 3, 35, "Text",ExpressionUUID->"ab9b61f2-1df9-4971-91c7-eaffef300f67"],
Cell[62291, 1632, 1583, 38, 115, "Input",ExpressionUUID->"3d207924-5044-4b64-8811-0ad2aea26903"],
Cell[63877, 1672, 166, 3, 35, "Text",ExpressionUUID->"d6c11172-6bf6-4138-9897-e9b793b4075a"],
Cell[64046, 1677, 380, 7, 30, "Input",ExpressionUUID->"d3f9152d-c35d-409e-8c10-5f343537fbe7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64463, 1689, 210, 4, 45, "Subsubsection",ExpressionUUID->"063764ab-e418-4056-8bc1-6386edc8d26c"],
Cell[CellGroupData[{
Cell[64698, 1697, 1690, 50, 178, "Input",ExpressionUUID->"a05473c5-c6b8-4fed-910f-16e4ea0f55b8"],
Cell[66391, 1749, 1809, 39, 97, "Output",ExpressionUUID->"8c6bdee5-09bb-4768-8059-820dbb5d72be"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68261, 1795, 488, 7, 54, "Subsection",ExpressionUUID->"54fc4e12-e907-479b-9b67-199fe8544cab"],
Cell[CellGroupData[{
Cell[68774, 1806, 166, 3, 45, "Subsubsection",ExpressionUUID->"4cd1e134-70be-4fc0-82c8-f674f3b62a7d"],
Cell[68943, 1811, 254, 6, 35, "Text",ExpressionUUID->"85d79e24-0313-4b5f-95e5-0976ea8f7962"],
Cell[69200, 1819, 2477, 50, 115, "Input",ExpressionUUID->"0c015d7a-a09f-4069-ae81-3f1fee6b0c5d"],
Cell[71680, 1871, 184, 3, 35, "Text",ExpressionUUID->"0d811487-a280-44ee-8da1-cba624e9526b"],
Cell[71867, 1876, 3486, 89, 287, "Input",ExpressionUUID->"618c11c2-76c2-4240-b6bd-80e7d62ce20b"],
Cell[75356, 1967, 232, 4, 35, "Text",ExpressionUUID->"3b53b7a8-3160-4fc5-afa1-fffd59ffd53d"],
Cell[75591, 1973, 4685, 120, 352, "Input",ExpressionUUID->"cf04409e-cf91-4e87-8d48-7eb9562d3042"],
Cell[80279, 2095, 231, 4, 35, "Text",ExpressionUUID->"9570cd21-9825-4032-ad85-89e96b4d04ee"],
Cell[80513, 2101, 3525, 92, 287, "Input",ExpressionUUID->"196d241d-5506-4425-83d4-495cb68a8918"],
Cell[84041, 2195, 243, 4, 35, "Text",ExpressionUUID->"949ffb6a-b0ac-4aa0-98f0-299c2cefde5b"],
Cell[84287, 2201, 4335, 103, 287, "Input",ExpressionUUID->"82096f78-6728-4965-8886-63ae784ca667"],
Cell[88625, 2306, 1178, 24, 30, "Input",ExpressionUUID->"8e455a1c-fb68-436d-92e4-7a55683a6621"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89840, 2335, 172, 3, 45, "Subsubsection",ExpressionUUID->"514aa024-dc3d-42a2-814d-13bd160baeb8"],
Cell[90015, 2340, 3446, 89, 310, "Input",ExpressionUUID->"a5f910d6-5bda-4bb5-893b-dd03e24ba716"],
Cell[CellGroupData[{
Cell[93486, 2433, 1495, 24, 30, "Input",ExpressionUUID->"aeb336b6-9d24-4e77-8a81-70f922070751"],
Cell[94984, 2459, 2960, 71, 203, "Output",ExpressionUUID->"a6ded90d-2f90-43c7-97f6-d56604fbfb05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97981, 2535, 613, 17, 52, "Input",ExpressionUUID->"722d1f5c-2330-4eb8-b649-56a08a16e5a9"],
Cell[98597, 2554, 1678, 37, 97, "Output",ExpressionUUID->"40b672fe-fbe3-4d8a-a314-a748766fd79a"]
}, Open  ]],
Cell[100290, 2594, 317, 9, 30, "Input",ExpressionUUID->"91a107c8-0e8a-467a-adce-a61286c7ab24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100644, 2608, 175, 3, 45, "Subsubsection",ExpressionUUID->"10032cac-e4c8-44f6-8b50-f9817ebcbaab"],
Cell[CellGroupData[{
Cell[100844, 2615, 1323, 32, 73, "Input",ExpressionUUID->"8df48eb4-8bfe-4079-9a11-7b20639adabb"],
Cell[102170, 2649, 1471, 27, 34, "Output",ExpressionUUID->"4d1a4cc6-cc76-4397-94a8-db653bfbed76"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103702, 2683, 613, 9, 54, "Subsection",ExpressionUUID->"c2663f6e-d3a0-438f-8768-70ce21a1ce50"],
Cell[104318, 2694, 340, 5, 35, "Text",ExpressionUUID->"f7ccaab4-c8dd-4654-82c4-e95dbe04cae0"],
Cell[CellGroupData[{
Cell[104683, 2703, 984, 26, 52, "Input",ExpressionUUID->"53baa51e-deb2-4bd7-b047-d8a6c9324dbd"],
Cell[105670, 2731, 3714, 106, 119, "Output",ExpressionUUID->"63919a01-d449-4d54-a3fe-96be0244eaf0"]
}, Open  ]],
Cell[109399, 2840, 326, 5, 35, "Text",ExpressionUUID->"579c39b7-2ce9-49b1-bd29-817fbd362cd0"],
Cell[109728, 2847, 950, 28, 52, "Input",ExpressionUUID->"c3e63904-5db6-4f33-b3e9-b7f0529ecc48"],
Cell[110681, 2877, 184, 3, 35, "Text",ExpressionUUID->"16f12387-dcc1-4eb9-950d-88cfbdf43a8f"],
Cell[CellGroupData[{
Cell[110890, 2884, 1511, 41, 73, "Input",ExpressionUUID->"62ab3cc5-03c7-4f25-81f4-9cb977d29347"],
Cell[112404, 2927, 4433, 130, 174, "Output",ExpressionUUID->"9169b69f-b036-4977-9b0b-6fb9f8fecc6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116874, 3062, 176, 3, 45, "Subsubsection",ExpressionUUID->"100f3ff8-215b-4dd4-9fb9-fa33e76ee497"],
Cell[117053, 3067, 375, 8, 35, "Text",ExpressionUUID->"03386e07-7477-44fa-aa0b-dee0b5218f7a"],
Cell[117431, 3077, 171, 3, 35, "Text",ExpressionUUID->"47294666-f569-4dc3-b031-d9a66d9acc7a"],
Cell[117605, 3082, 2931, 80, 225, "Input",ExpressionUUID->"ca668a78-f025-4eeb-93cf-2e54924f9fe4"],
Cell[120539, 3164, 167, 3, 35, "Text",ExpressionUUID->"febf3e28-5ef4-47ed-a50e-5de929761ae5"],
Cell[120709, 3169, 1828, 56, 115, "Input",ExpressionUUID->"98be4f0a-9b33-4584-9d8e-eaf35cb2fe7b"],
Cell[122540, 3227, 198, 3, 35, "Text",ExpressionUUID->"f19733f6-6c65-4873-adae-e38f4b1bc1bf"],
Cell[CellGroupData[{
Cell[122763, 3234, 2292, 54, 178, "Input",ExpressionUUID->"03172978-508a-40db-bc63-0ce058a995d2"],
Cell[125058, 3290, 8981, 245, 215, "Output",ExpressionUUID->"217d0dc2-8151-40b5-89e4-01e07df818b0"],
Cell[134042, 3537, 4783, 89, 97, "Output",ExpressionUUID->"f152d146-94b1-445f-a59e-847bcc9165d9"]
}, Open  ]],
Cell[138840, 3629, 203, 4, 30, "Input",ExpressionUUID->"b79971db-367a-4ba7-82f0-2ea4daeed933"],
Cell[139046, 3635, 166, 3, 35, "Text",ExpressionUUID->"41457e22-2fd9-4313-9034-8c53b1682be1"],
Cell[139215, 3640, 1092, 18, 30, "Input",ExpressionUUID->"35264c13-0c12-4ea3-9cfd-3d256e81dfd9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140356, 3664, 727, 10, 54, "Subsection",ExpressionUUID->"398511c6-0b5c-4a93-bb2d-a3729a708810"],
Cell[CellGroupData[{
Cell[141108, 3678, 166, 3, 45, "Subsubsection",ExpressionUUID->"c81aff14-aebf-4e10-b09e-fdf4f55529cc"],
Cell[141277, 3683, 303, 6, 35, "Text",ExpressionUUID->"210f2a66-c4c5-4c0b-b8f1-aaea2caff270"],
Cell[CellGroupData[{
Cell[141605, 3693, 2462, 49, 94, "Input",ExpressionUUID->"85f1d4b0-dfcc-4c28-bf7b-edb43aed09c9"],
Cell[144070, 3744, 1873, 53, 50, "Output",ExpressionUUID->"2cc84d08-7b02-415e-82ee-af2bf9d0e6b6"]
}, Open  ]],
Cell[145958, 3800, 434, 13, 35, "Text",ExpressionUUID->"cc9c56a5-b874-486a-b516-d1b681b3fbd7"],
Cell[146395, 3815, 4074, 106, 289, "Input",ExpressionUUID->"1400f806-07d9-4502-8321-b1b33cdca6fc"],
Cell[150472, 3923, 479, 13, 35, "Text",ExpressionUUID->"bf383181-e62a-495d-ac32-7f1b5c6a4c23"],
Cell[150954, 3938, 4374, 109, 309, "Input",ExpressionUUID->"924d0553-10f8-4790-af1c-f13c7292c5cd"],
Cell[155331, 4049, 484, 13, 35, "Text",ExpressionUUID->"1bd2eb3c-3853-4c22-8136-03c768255d53"],
Cell[155818, 4064, 3860, 103, 289, "Input",ExpressionUUID->"dfb2d7cb-ffec-4428-a053-2422c6b9cb4b"],
Cell[159681, 4169, 495, 13, 35, "Text",ExpressionUUID->"b3d2bc3b-bd92-4018-84bb-adebdeec56d1"],
Cell[160179, 4184, 4787, 115, 289, "Input",ExpressionUUID->"0f348c84-ccf6-4fcb-aaac-1ba67b32d180"],
Cell[164969, 4301, 1167, 21, 30, "Input",ExpressionUUID->"50f9a113-5664-4799-b640-60e507d7b61d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166173, 4327, 235, 4, 45, "Subsubsection",ExpressionUUID->"11111f93-b348-482c-bbbb-2f53b989bc7f"],
Cell[166411, 4333, 3446, 89, 310, "Input",ExpressionUUID->"79a367cd-23cc-49e8-a197-72e1f5b710fe"],
Cell[CellGroupData[{
Cell[169882, 4426, 1772, 31, 30, "Input",ExpressionUUID->"f4947271-ddae-4c3d-949c-cec7e8e89370"],
Cell[171657, 4459, 4268, 103, 245, "Output",ExpressionUUID->"b8767dfc-2cc7-45d2-865c-2fc42cbfb74d"]
}, Open  ]],
Cell[175940, 4565, 180, 3, 35, "Text",ExpressionUUID->"4f20fa33-77e1-4772-b32d-0bbc0d0940f5"],
Cell[CellGroupData[{
Cell[176145, 4572, 579, 15, 30, "Input",ExpressionUUID->"e032fa71-ca39-48d0-9096-acb612bcd9fb"],
Cell[176727, 4589, 4276, 103, 245, "Output",ExpressionUUID->"32d4768f-ea30-4f64-acc6-a825636a1af8"]
}, Open  ]],
Cell[181018, 4695, 211, 5, 35, "Text",ExpressionUUID->"868f3089-b96a-4deb-9f4f-bd65c21f7e7f"],
Cell[CellGroupData[{
Cell[181254, 4704, 356, 9, 30, "Input",ExpressionUUID->"e094138e-a8fd-40bf-9ce0-cb7c9d5945ee"],
Cell[181613, 4715, 1415, 33, 97, "Output",ExpressionUUID->"9f1d995b-b356-4940-b244-85235d4da8f3"]
}, Open  ]],
Cell[183043, 4751, 412, 11, 30, "Input",ExpressionUUID->"ceb07892-e860-4ac6-8e85-35694a9ce404"],
Cell[183458, 4764, 265, 6, 35, "Text",ExpressionUUID->"3795394e-e56b-41f9-80aa-f4e3bff7bb05"],
Cell[CellGroupData[{
Cell[183748, 4774, 506, 15, 52, "Input",ExpressionUUID->"66de4bb1-10d7-4476-8d38-8fd7bf2c579c"],
Cell[184257, 4791, 1268, 28, 56, "Output",ExpressionUUID->"ef9539b1-6c32-42aa-8c8b-27aecc7dc6df"],
Cell[185528, 4821, 1271, 28, 77, "Output",ExpressionUUID->"3d03437c-03a2-4f62-8d10-f9cbff0c9487"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[186848, 4855, 210, 4, 45, "Subsubsection",ExpressionUUID->"9d5de085-0505-4874-83e8-1afe0ad24ab7"],
Cell[187061, 4861, 1473, 43, 96, "Input",ExpressionUUID->"8bb3d2a9-7ee9-40fd-9fed-32a13cd3af8b"],
Cell[CellGroupData[{
Cell[188559, 4908, 1252, 40, 138, "Input",ExpressionUUID->"3222262b-66a0-446d-b5c4-1f278922958c"],
Cell[189814, 4950, 1163, 30, 97, "Output",ExpressionUUID->"2e7e5deb-7be2-46d4-a499-0f08ee252cb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191014, 4985, 211, 4, 30, "Input",ExpressionUUID->"def1bb6c-27c4-4e2e-9b7c-a974f242b3ad"],
Cell[191228, 4991, 855, 19, 34, "Output",ExpressionUUID->"ece16a21-956d-437b-9231-6721b91d786b"]
}, Open  ]],
Cell[192098, 5013, 165, 3, 35, "Text",ExpressionUUID->"51944f78-1e0d-47b0-af31-32a979640696"],
Cell[192266, 5018, 360, 10, 30, "Input",ExpressionUUID->"9f8e3bc5-6afd-43d2-a5be-ecbfb7ec8bff"],
Cell[192629, 5030, 165, 3, 35, "Text",ExpressionUUID->"2bbec8fd-4f41-4197-a79c-c603a2cff119"],
Cell[CellGroupData[{
Cell[192819, 5037, 346, 8, 52, "Input",ExpressionUUID->"193ffc27-ecee-4478-8ed5-8418f8a6a6aa"],
Cell[193168, 5047, 1103, 29, 50, "Output",ExpressionUUID->"e1b667c2-c185-4cbf-9c03-744ac9e4c9b0"],
Cell[194274, 5078, 875, 18, 34, "Output",ExpressionUUID->"b3667f82-f3aa-4217-80a8-5d130e7b5b14"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[195222, 5104, 172, 3, 67, "Section",ExpressionUUID->"a219e8ff-346a-40e4-9f7b-0398ba70de97"],
Cell[195397, 5109, 273, 6, 35, "Text",ExpressionUUID->"05f86aae-6dbe-4d5b-9900-682e1699b395"],
Cell[CellGroupData[{
Cell[195695, 5119, 164, 3, 54, "Subsection",ExpressionUUID->"94a44fef-9d60-4f17-9247-edbebeeafbf4"],
Cell[195862, 5124, 320, 7, 35, "Text",ExpressionUUID->"cd0b4c52-a235-4397-ad30-7081fdfba9c8"],
Cell[196185, 5133, 158, 3, 35, "Text",ExpressionUUID->"486b56c9-c913-4133-99a0-7c12330b5326"],
Cell[196346, 5138, 1373, 33, 73, "Input",ExpressionUUID->"46fe7fca-463a-473f-b0a1-6bccac34014d"],
Cell[197722, 5173, 164, 3, 35, "Text",ExpressionUUID->"a9d94462-e9a8-4b54-8f90-ab5950560359"],
Cell[CellGroupData[{
Cell[197911, 5180, 621, 16, 52, "Input",ExpressionUUID->"461ef58d-cd54-4db9-a6d0-5923d7d78a85"],
Cell[198535, 5198, 1001, 19, 34, "Output",ExpressionUUID->"31e48d07-df03-4176-ac0d-9a42d1e5dd49"],
Cell[199539, 5219, 1001, 19, 34, "Output",ExpressionUUID->"720eace0-663b-4e8d-96d0-ca6c864a412c"]
}, Open  ]],
Cell[200555, 5241, 158, 3, 35, "Text",ExpressionUUID->"78161d5d-5a25-4ed3-8fe7-02ccdda0df21"],
Cell[200716, 5246, 683, 16, 52, "Input",ExpressionUUID->"037e8ad3-a8fc-431c-8125-45e3d33a2896"],
Cell[201402, 5264, 156, 3, 35, "Text",ExpressionUUID->"9389234c-033b-4fce-a60b-e02cadf35471"],
Cell[201561, 5269, 671, 15, 30, "Input",ExpressionUUID->"b818c042-4291-4edc-bd77-49eb5d196abc"],
Cell[202235, 5286, 172, 3, 35, "Text",ExpressionUUID->"78cef406-444a-4c34-bdfb-e3dbcba089f3"],
Cell[CellGroupData[{
Cell[202432, 5293, 399, 11, 30, "Input",ExpressionUUID->"f7fa4df6-651d-44fe-98f1-580255012908"],
Cell[202834, 5306, 10162, 188, 245, "Output",ExpressionUUID->"848598c8-11c5-4392-a638-1a70995dbfef"]
}, Open  ]],
Cell[213011, 5497, 183, 3, 35, "Text",ExpressionUUID->"428f8265-fa05-4499-890d-39a6275c8170"],
Cell[CellGroupData[{
Cell[213219, 5504, 1424, 35, 66, "Input",ExpressionUUID->"e0c16858-01aa-4400-99d8-36946fa3e66f"],
Cell[214646, 5541, 537, 8, 34, "Output",ExpressionUUID->"1cf9f3b1-a358-44d2-8317-13c1b11c3018"],
Cell[215186, 5551, 537, 8, 34, "Output",ExpressionUUID->"d66b6204-4146-489f-8735-16bf09a1de65"]
}, Open  ]],
Cell[CellGroupData[{
Cell[215760, 5564, 210, 4, 30, "Input",ExpressionUUID->"70752be2-16d8-4e06-808a-a06334dcd057"],
Cell[215973, 5570, 223, 4, 34, "Output",ExpressionUUID->"cb26be28-d07c-49a0-abbd-306b7745d031"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[216245, 5580, 210, 4, 54, "Subsection",ExpressionUUID->"a52550b1-aa4d-43ec-9a14-c9dffdf20a12"],
Cell[CellGroupData[{
Cell[216480, 5588, 235, 4, 45, "Subsubsection",ExpressionUUID->"2330b1bd-68fc-4739-acca-bc47e6ff5119"],
Cell[216718, 5594, 160, 3, 35, "Text",ExpressionUUID->"0565b434-9b5a-4192-bbe3-e022c84efbf2"],
Cell[216881, 5599, 1232, 32, 73, "Input",ExpressionUUID->"76efceb3-7f6e-4970-a1d6-48068e0a0d34"],
Cell[218116, 5633, 165, 3, 35, "Text",ExpressionUUID->"e91e6e4c-b9db-4ef1-941e-48d318c4b4b1"],
Cell[CellGroupData[{
Cell[218306, 5640, 708, 20, 52, "Input",ExpressionUUID->"d0d093c8-0de0-4667-b01b-987ceb8cd25d"],
Cell[219017, 5662, 1091, 21, 34, "Output",ExpressionUUID->"4e352792-bda7-4c41-93d2-e6d0c370e870"],
Cell[220111, 5685, 1093, 21, 34, "Output",ExpressionUUID->"271a65b2-5a27-4ee4-a92e-ef852913d238"]
}, Open  ]],
Cell[221219, 5709, 158, 3, 35, "Text",ExpressionUUID->"18f1ae80-1cbf-4d4c-9d1f-33d99a8c6530"],
Cell[221380, 5714, 2166, 60, 96, "Input",ExpressionUUID->"96581867-74c1-4211-be2d-4f269d927dce"],
Cell[223549, 5776, 157, 3, 35, "Text",ExpressionUUID->"c24e9f93-7382-4125-ad37-aaed4323eaa7"],
Cell[CellGroupData[{
Cell[223731, 5783, 628, 16, 30, "Input",ExpressionUUID->"17ccaed8-d2c1-46fd-a6ef-b2ac45628f9d"],
Cell[224362, 5801, 707, 15, 54, "Output",ExpressionUUID->"ff777967-0476-4f28-ba49-06db267dfe39"]
}, Open  ]],
Cell[225084, 5819, 230, 4, 35, "Text",ExpressionUUID->"91bf5a7d-bb5b-4823-b566-b24e32b8f514"],
Cell[225317, 5825, 1696, 55, 70, "Input",ExpressionUUID->"03cea6c1-de24-4f9f-bd33-ef5920f65cc8"],
Cell[227016, 5882, 301, 4, 35, "Text",ExpressionUUID->"e029c23e-8ebd-468a-b61e-e3ae7c9ebd83"],
Cell[CellGroupData[{
Cell[227342, 5890, 2031, 50, 91, "Input",ExpressionUUID->"a4d5450e-5416-4118-ba53-49c967d53b95"],
Cell[229376, 5942, 982, 22, 50, "Output",ExpressionUUID->"6c657f2f-e48c-4e82-b7ea-7f362eaf3bbf"]
}, Open  ]],
Cell[230373, 5967, 192, 3, 35, "Text",ExpressionUUID->"47622c1e-4356-4bba-acff-8fc90071e85c"],
Cell[CellGroupData[{
Cell[230590, 5974, 621, 18, 54, "Input",ExpressionUUID->"d03b9b56-3b0c-493a-b938-f375d5e28fb2"],
Cell[231214, 5994, 8580, 159, 241, "Output",ExpressionUUID->"d53cd9af-dbdf-48b8-a348-7f8e86c271b1"]
}, Open  ]],
Cell[239809, 6156, 209, 4, 35, "Text",ExpressionUUID->"275a7142-638a-4a4c-a800-4c79c118eb8a"],
Cell[CellGroupData[{
Cell[240043, 6164, 477, 13, 52, "Input",ExpressionUUID->"2ab4b665-9a95-4b6f-9d2f-93a480aa2372"],
Cell[240523, 6179, 420, 10, 34, "Output",ExpressionUUID->"3a758bba-30b8-43de-88b3-438fce8d2b30"],
Cell[240946, 6191, 300, 5, 34, "Output",ExpressionUUID->"9a9017bf-27ea-4d41-a6e6-ce46b766fc5a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[241295, 6202, 223, 4, 45, "Subsubsection",ExpressionUUID->"122d65f7-8569-458b-ad44-33e599b86179"],
Cell[241521, 6208, 148, 3, 35, "Text",ExpressionUUID->"82be00c9-d45b-453a-b5c7-c355c92131d5"],
Cell[CellGroupData[{
Cell[241694, 6215, 1772, 46, 73, "Input",ExpressionUUID->"37d7d1b8-2d71-4e1e-9dd0-2d512c95bc7b"],
Cell[243469, 6263, 596, 12, 54, "Output",ExpressionUUID->"babbef5c-9ca6-4959-8710-ef89c0093192"]
}, Open  ]],
Cell[244080, 6278, 289, 4, 35, "Text",ExpressionUUID->"74eb5d6d-45d6-41dd-822a-6260a788e9ea"],
Cell[CellGroupData[{
Cell[244394, 6286, 818, 20, 59, "Input",ExpressionUUID->"bec1bc8d-7139-4d60-a5eb-deb51ed0ca94"],
Cell[245215, 6308, 333, 5, 34, "Output",ExpressionUUID->"7552bc98-e51b-46af-ad57-94a4536233f4"]
}, Open  ]],
Cell[245563, 6316, 168, 3, 35, "Text",ExpressionUUID->"392b0e6d-1b5a-4488-a109-738cb8e07d0d"],
Cell[CellGroupData[{
Cell[245756, 6323, 1027, 27, 73, "Input",ExpressionUUID->"3940f564-9a03-4ef3-947c-ba5a766cf4d1"],
Cell[246786, 6352, 470, 7, 34, "Output",ExpressionUUID->"1199a9e9-2004-4899-99ff-19c20c264004"]
}, Open  ]],
Cell[247271, 6362, 184, 3, 35, "Text",ExpressionUUID->"eba51e97-3cc9-497a-aeed-617c2bb1bd17"],
Cell[CellGroupData[{
Cell[247480, 6369, 913, 28, 75, "Input",ExpressionUUID->"a8a13080-34c9-48f5-b5ab-8e76a8716357"],
Cell[248396, 6399, 333, 7, 34, "Output",ExpressionUUID->"d42d3c79-e0f7-46ca-8ad8-878f7c6260d6"],
Cell[248732, 6408, 355, 8, 37, "Output",ExpressionUUID->"a5b15143-a51a-47d7-b60a-f3cd60dd3de0"]
}, Open  ]],
Cell[249102, 6419, 229, 4, 35, "Text",ExpressionUUID->"da79b14a-6475-451b-a2c5-04b6e81af4f1"],
Cell[CellGroupData[{
Cell[249356, 6427, 993, 20, 33, "Input",ExpressionUUID->"304267f4-ae81-4125-a09f-0f1299046d09"],
Cell[250352, 6449, 9006, 185, 449, "Output",ExpressionUUID->"56b90c57-468f-4580-93de-13ad5e1f6093"]
}, Open  ]],
Cell[259373, 6637, 565, 17, 43, "Text",ExpressionUUID->"1672e20b-2e9d-4b72-9ede-653ba47b86cf"],
Cell[CellGroupData[{
Cell[259963, 6658, 1527, 44, 132, "Input",ExpressionUUID->"535c8121-cda7-4993-879e-7b16d9175aef"],
Cell[261493, 6704, 615, 11, 37, "Output",ExpressionUUID->"0681c33e-1efc-4c60-b30a-ccccc7b62dfd"],
Cell[262111, 6717, 613, 11, 37, "Output",ExpressionUUID->"6dce52d1-e911-4a53-9e90-2880e81f4258"],
Cell[262727, 6730, 562, 9, 34, "Output",ExpressionUUID->"1f5d2845-25ed-4e25-8862-e606dd482bc3"],
Cell[263292, 6741, 547, 8, 34, "Output",ExpressionUUID->"e014e666-d157-4466-9cf7-2321453c608f"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[263900, 6756, 157, 3, 54, "Subsection",ExpressionUUID->"b568c66e-5b69-451a-b96d-0034fe304f96"],
Cell[CellGroupData[{
Cell[264082, 6763, 235, 4, 45, "Subsubsection",ExpressionUUID->"7e9db166-5e65-471a-85bd-dec3f5b5ebcf"],
Cell[264320, 6769, 160, 3, 35, "Text",ExpressionUUID->"c8341472-0e1f-4152-ad83-eb807df3772c"],
Cell[264483, 6774, 1070, 26, 73, "Input",ExpressionUUID->"17086751-12bc-4d3b-8c85-96d77aa9ddec"],
Cell[265556, 6802, 165, 3, 35, "Text",ExpressionUUID->"a7024c01-a996-47c7-be3a-afcee2f29dd6"],
Cell[CellGroupData[{
Cell[265746, 6809, 611, 17, 52, "Input",ExpressionUUID->"8b74ff80-e07c-4c40-896d-7bf0f6236143"],
Cell[266360, 6828, 981, 19, 34, "Output",ExpressionUUID->"1fd94930-0504-4209-b405-cf1e0569671f"],
Cell[267344, 6849, 981, 19, 34, "Output",ExpressionUUID->"769c9064-7de2-4888-a8f0-1a1faa7454ae"]
}, Open  ]],
Cell[268340, 6871, 158, 3, 35, "Text",ExpressionUUID->"bf5dfe80-3b1b-4d79-99b4-4b9273878280"],
Cell[268501, 6876, 635, 16, 52, "Input",ExpressionUUID->"205ed5e7-a99b-489a-ba95-0a242eb59ece"],
Cell[269139, 6894, 157, 3, 35, "Text",ExpressionUUID->"740306c7-add2-49db-96aa-bd9b14635eea"],
Cell[269299, 6899, 317, 8, 30, "Input",ExpressionUUID->"84bd46b8-60c6-4729-aaeb-36b3489e9a03"],
Cell[269619, 6909, 204, 4, 35, "Text",ExpressionUUID->"da8ac150-01f0-4885-bf0f-f7dcd17ab9e2"],
Cell[CellGroupData[{
Cell[269848, 6917, 2121, 65, 92, "Input",ExpressionUUID->"41bd4918-8f15-4b63-bc48-75e430025707"],
Cell[271972, 6984, 736, 20, 49, "Output",ExpressionUUID->"1455ffc9-3808-4b78-bd5e-f8ebfcefcbbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272745, 7009, 349, 9, 30, "Input",ExpressionUUID->"52e9f2a4-92a6-4cca-8d52-2587d416b5a6"],
Cell[273097, 7020, 4391, 91, 231, "Output",ExpressionUUID->"cebd68a6-5832-4010-8db2-0bbca608cd93"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[277537, 7117, 185, 3, 45, "Subsubsection",ExpressionUUID->"c84f06d2-b079-4e72-b2fc-79f2414e32f9"],
Cell[277725, 7122, 148, 3, 35, "Text",ExpressionUUID->"3cfe4e28-41b2-40d7-a54c-1c73b86cade5"],
Cell[CellGroupData[{
Cell[277898, 7129, 1726, 46, 73, "Input",ExpressionUUID->"048c141f-7697-4a8c-8dc7-281add67064a"],
Cell[279627, 7177, 1156, 34, 61, "Output",ExpressionUUID->"ec1d6de4-3ae7-4c07-8c32-82ba19678944"]
}, Open  ]],
Cell[280798, 7214, 239, 4, 35, "Text",ExpressionUUID->"368d907b-c7c5-4d29-adc8-1266dc948d30"],
Cell[CellGroupData[{
Cell[281062, 7222, 763, 19, 59, "Input",ExpressionUUID->"b52c13b6-ea95-4104-bed0-7331afbe795d"],
Cell[281828, 7243, 269, 4, 34, "Output",ExpressionUUID->"502a2382-a619-43af-8d72-1c9aaabe3021"]
}, Open  ]],
Cell[282112, 7250, 168, 3, 35, "Text",ExpressionUUID->"fd88ac37-4226-4801-89e3-d3c281b2681a"],
Cell[CellGroupData[{
Cell[282305, 7257, 900, 26, 73, "Input",ExpressionUUID->"023fdc0a-6347-4091-99ee-c94aa3fe03cf"],
Cell[283208, 7285, 419, 6, 34, "Output",ExpressionUUID->"fb6138c0-3f37-48ac-96ec-793e6a18c108"]
}, Open  ]],
Cell[283642, 7294, 184, 3, 35, "Text",ExpressionUUID->"45abf261-af7e-41a0-a963-8bb2e1242544"],
Cell[CellGroupData[{
Cell[283851, 7301, 874, 27, 75, "Input",ExpressionUUID->"a7f3d93d-d7c5-4498-bc84-2fa2c26c89b7"],
Cell[284728, 7330, 314, 6, 34, "Output",ExpressionUUID->"d9d9019e-1f64-41d3-83b7-63e69f9362e4"],
Cell[285045, 7338, 335, 7, 37, "Output",ExpressionUUID->"d5ea6046-23cd-4114-ac02-2f63eb1b1693"]
}, Open  ]],
Cell[285395, 7348, 164, 3, 35, "Text",ExpressionUUID->"be00e721-2f21-4944-9176-cb4193f7e967"],
Cell[CellGroupData[{
Cell[285584, 7355, 925, 19, 30, "Input",ExpressionUUID->"c0bc5404-10be-4d1c-888c-891048e66944"],
Cell[286512, 7376, 4540, 98, 325, "Output",ExpressionUUID->"204982d5-9e1c-4009-9a7f-d671be54f28b"]
}, Open  ]],
Cell[291067, 7477, 570, 18, 43, "Text",ExpressionUUID->"d66bae1b-a206-4e33-be20-0575fc6a4708"],
Cell[CellGroupData[{
Cell[291662, 7499, 1216, 39, 111, "Input",ExpressionUUID->"63ae7fcf-1530-4459-87b1-9c030e2e5772"],
Cell[292881, 7540, 489, 9, 37, "Output",ExpressionUUID->"e9994381-d445-4b54-b77b-8524edebf287"],
Cell[293373, 7551, 490, 9, 37, "Output",ExpressionUUID->"b4f9cf3c-6dd8-437f-a252-88d1ef8e68f7"],
Cell[293866, 7562, 436, 7, 34, "Output",ExpressionUUID->"ca7e5fab-619b-44bd-bd91-35e75dcaade0"],
Cell[294305, 7571, 421, 6, 34, "Output",ExpressionUUID->"696e9763-d115-4a36-a558-1a6ff07baa33"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[294787, 7584, 160, 3, 54, "Subsection",ExpressionUUID->"5358af67-c82c-4552-a980-61eac01bd12d"],
Cell[294950, 7589, 268, 6, 35, "Text",ExpressionUUID->"94f41419-1c59-45f5-b876-0463aa2c4f92"],
Cell[CellGroupData[{
Cell[295243, 7599, 728, 20, 58, "Input",ExpressionUUID->"172ca6a3-501c-4620-bc5f-61a3530eb7cc"],
Cell[295974, 7621, 336, 7, 34, "Output",ExpressionUUID->"687616fa-011f-4238-bd64-22fcb15fcf8d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/SpeciesQuintic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    586996,      11861]
NotebookOptionsPosition[    567150,      11557]
NotebookOutlinePosition[    567594,      11574]
CellTagsIndexPosition[    567551,      11571]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Construction of periods in various regimes", "Section",
 CellChangeTimes->{{3.876914398652665*^9, 
  3.8769144069053907`*^9}},ExpressionUUID->"1a4caff7-b8c5-472e-8060-\
c6e490169640"],

Cell[CellGroupData[{

Cell["Picard-Fuchs operator", "Subsection",
 CellChangeTimes->{{3.873291663755048*^9, 3.873291675623513*^9}, {
  3.8732917668282337`*^9, 
  3.873291771022869*^9}},ExpressionUUID->"9c940b27-b248-49a4-81b0-\
e338657ed29f"],

Cell[TextData[{
 "Definition of PF operator as extracted from database. LCS singularity at \
x=0, conifold at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SuperscriptBox["5", "5"]}], TraditionalForm]],ExpressionUUID->
  "ad8801f2-8cc4-4dfb-93b6-056683137cf1"],
 ", and the LG-point (1/5,2/5,3/5,4/5) at \[Infinity]."
}], "Text",
 CellChangeTimes->{{3.873291776615651*^9, 3.8732918242165813`*^9}, {
   3.8732918615571327`*^9, 3.873291960875299*^9}, {3.87329460279275*^9, 
   3.873294605511249*^9}, {3.8751045625706253`*^9, 3.8751045815174103`*^9}, {
   3.876905734943791*^9, 3.876905766986459*^9}, {3.876908657272717*^9, 
   3.876908669587275*^9}, {3.876909524061152*^9, 3.876909532585133*^9}, {
   3.876909579933772*^9, 3.876909584039556*^9}, {3.876943776569018*^9, 
   3.8769437779697237`*^9}, 
   3.877188045512148*^9},ExpressionUUID->"7a9c1f3b-5c18-483a-95b5-\
9037079346b8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pf", "=", 
   RowBox[{
    RowBox[{"theta", "^", "4"}], "-", 
    RowBox[{"5", " ", "x", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "theta"}], "+", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "theta"}], "+", "2"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "theta"}], "+", "3"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", "theta"}], "+", "4"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ss", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"pf", ",", "theta"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "x"}], "]"}], "x"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], ",", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"f", "[", "x", "]"}], "]"}], ",", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"\[Theta]", "[", 
       RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"\[Theta]", "[", 
       RowBox[{"\[Theta]", "[", 
        RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], ",", " ", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"\[Theta]", "[", 
       RowBox[{"\[Theta]", "[", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pf", "=", 
  RowBox[{"Ss", ".", "Xs"}]}]}], "Input",
 CellChangeTimes->{{3.8732913871577673`*^9, 3.873291387164288*^9}, {
   3.873291419327804*^9, 3.873291422755273*^9}, {3.8732915261472797`*^9, 
   3.87329160987282*^9}, {3.873291678877438*^9, 3.873291737125163*^9}, {
   3.8732933981948843`*^9, 3.873293398454092*^9}, {3.875104652427404*^9, 
   3.875104688062114*^9}, {3.875104733447283*^9, 3.8751047345225973`*^9}, {
   3.8751047819393263`*^9, 3.8751047831487007`*^9}, {3.876905712447825*^9, 
   3.876905722912743*^9}, 3.8769086497955017`*^9, 3.8771880410554247`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"63569731-1518-45c4-8513-e40941fb5d59"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "120"}], " ", "x", " ", 
   RowBox[{"f", "[", "x", "]"}]}], "-", 
  RowBox[{"1250", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "-", 
  RowBox[{"4375", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "-", 
  RowBox[{"6250", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"3125", " ", "x"}]}], ")"}], " ", "x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "4", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.873291706979396*^9, 3.87329173882756*^9}, 
   3.873293293155694*^9, 3.873293356317123*^9, 3.873293398943996*^9, 
   3.873355555436406*^9, 3.873378976009692*^9, 3.873379525304696*^9, 
   3.875104783525671*^9, 3.875104959397983*^9, {3.8751195151632013`*^9, 
   3.8751195243203993`*^9}, 3.875119628738975*^9, 3.8752964108557253`*^9, 
   3.875296584097167*^9, 3.8752966602308292`*^9, {3.875373988612978*^9, 
   3.8753739971669197`*^9}, 3.876905725270259*^9, 3.876908652853457*^9, 
   3.876908704185473*^9, 3.876908751025333*^9, {3.876909585488532*^9, 
   3.876909598967288*^9}, 3.87691021127254*^9, 3.876914103569273*^9, 
   3.876943826443837*^9, {3.877188050147575*^9, 3.877188063085054*^9}, 
   3.877188277093931*^9, 3.87742420086033*^9, 3.8776046258372393`*^9, 
   3.877699720135545*^9, 3.8781294096275387`*^9, 3.878132302326293*^9, 
   3.878133253514991*^9, 3.878158796881133*^9, 3.878211265468986*^9, 
   3.878237547161501*^9, {3.885655613823657*^9, 3.885655631455626*^9}, 
   3.8859773807770157`*^9, 3.885977429737891*^9, 3.8861592253100443`*^9, 
   3.886159404659916*^9, 3.886253342227283*^9, 3.890236009754569*^9, 
   3.8903102693393097`*^9, 3.891676643978899*^9, 3.89279898223219*^9, 
   3.8928905713664207`*^9, 3.892890939136919*^9, 3.892900452255375*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"87a96d3b-45f0-407b-8fb2-c52a9336721b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LCS-point periods", "Subsection",
 CellChangeTimes->{{3.872696624463204*^9, 3.872696637135098*^9}, {
   3.873194283875114*^9, 3.8731943032506332`*^9}, {3.873206433539411*^9, 
   3.8732064487212677`*^9}, {3.8732935542626143`*^9, 3.87329355488177*^9}, {
   3.8732944309718533`*^9, 3.8732944327694607`*^9}, {3.873294592813162*^9, 
   3.873294593187195*^9}, {3.873355512881919*^9, 3.873355519776894*^9}, {
   3.8751212598605022`*^9, 3.875121260887121*^9}, {3.876906766305855*^9, 
   3.876906766909233*^9}, {3.876906812241879*^9, 3.876906815026866*^9}, {
   3.876908787270259*^9, 3.876908790903528*^9}, 3.877188260081828*^9, {
   3.8928905788988934`*^9, 
   3.892890579316289*^9}},ExpressionUUID->"af1ba3a9-5b1b-4efd-92db-\
c5bb99101a70"],

Cell[CellGroupData[{

Cell["Local periods", "Subsubsection",
 CellChangeTimes->{{3.873193709392538*^9, 
  3.8731937119168797`*^9}},ExpressionUUID->"73b82e87-167c-4a7c-8c62-\
c61fbd449f0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "order", " ", "up", " ", "to", " ", "which", " ", "we", " ", "expand", " ",
     "the", " ", "local", " ", "periods"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ord", "=", "100"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.873191818170678*^9, 3.873191818297245*^9}, {
   3.8731957351811457`*^9, 3.873195735573698*^9}, {3.873205502733778*^9, 
   3.873205502797965*^9}, {3.873208836474956*^9, 3.873208836519885*^9}, {
   3.873272170007346*^9, 3.873272170231217*^9}, {3.873272688855363*^9, 
   3.873272688887432*^9}, {3.8732727858612423`*^9, 3.873272785957839*^9}, 
   3.8732928508366528`*^9, 3.87329413815452*^9, 3.8732943001502438`*^9, 
   3.87329558347589*^9, {3.873296827620282*^9, 3.8732968277077503`*^9}, {
   3.873355672024948*^9, 3.873355672127378*^9}, {3.873379547593916*^9, 
   3.873379547852837*^9}, {3.873380655943157*^9, 3.873380656544688*^9}, {
   3.873381484314743*^9, 3.8733814855234947`*^9}, {3.876924516214522*^9, 
   3.87692452181815*^9}, {3.876924563038756*^9, 3.8769245639825974`*^9}, {
   3.876925419035533*^9, 3.8769254191329193`*^9}, {3.8781323056112137`*^9, 
   3.8781323056399803`*^9}, 3.8781330901209927`*^9, {3.89031915606417*^9, 
   3.890319156142787*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"81ec68a4-bca3-4768-b53a-335e096a9529"],

Cell["solution for f0 with constant leading term", "Text",
 CellChangeTimes->{{3.873191300690055*^9, 
  3.873191328573491*^9}},ExpressionUUID->"5556218a-0616-40f3-9a76-\
59159b503f63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f0", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf0", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f0rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf0", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf0", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f0", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["a", "n"], 
           SuperscriptBox["x", "n"]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
       "f0rep"}], "/.", "solf0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]0", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f0rep"}], "/.", "solf0"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"here", " ", "they", " ", "are", " ", "the", " ", "same"}], ",", 
     " ", 
     RowBox[{
     "but", " ", "in", " ", "subsequent", " ", "periods", " ", "they", " ", 
      "are", " ", "different"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.873191377177107*^9, {3.873191828224931*^9, 3.873191848894553*^9}, 
   3.8731918984523687`*^9, {3.8731920554607697`*^9, 3.873192086213915*^9}, {
   3.873192322870296*^9, 3.8731923614865427`*^9}, {3.873192804505762*^9, 
   3.873192878457643*^9}, {3.873192961451557*^9, 3.873192969818637*^9}, {
   3.8731935024185057`*^9, 3.873193509250462*^9}, {3.873193558560095*^9, 
   3.873193558727137*^9}, {3.873193627422468*^9, 3.87319362776777*^9}, 
   3.873293384304866*^9, 3.873293415357997*^9, {3.8732941399443398`*^9, 
   3.8732941400917187`*^9}, 3.873294219959271*^9, 3.873294280982078*^9, {
   3.876924526662054*^9, 3.876924554361702*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ee198ccd-72fa-45e9-bf97-abe6e6c2abf8"],

Cell["Solution for f1 with log leading term", "Text",
 CellChangeTimes->{{3.873191975161954*^9, 
  3.87319199607029*^9}},ExpressionUUID->"adc4f09b-6e32-4a1d-99b0-\
c5121918b4d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["b", "n"], 
       SuperscriptBox["x", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Log", "[", "x", "]"}], 
           RowBox[{"f0", "[", "x", "]"}]}], "+", 
          RowBox[{"f1", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf1", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f1rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf1", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf1", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["b", "n"], 
         SuperscriptBox["x", "n"]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}], "/.", "f1rep"}],
      "/.", "solf1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]1", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f1rep"}], "/.", "solf1"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.873191375609221*^9, 3.873191388939456*^9}, {
   3.873191778251012*^9, 3.873191813800117*^9}, {3.873191860792021*^9, 
   3.873191861028808*^9}, {3.873191918555339*^9, 3.87319199309118*^9}, {
   3.873192092064415*^9, 3.8731921243469143`*^9}, {3.873192256021747*^9, 
   3.873192318250476*^9}, {3.873192893413906*^9, 3.8731928945413437`*^9}, {
   3.873192936393096*^9, 3.8731929890614347`*^9}, 3.8732009789040747`*^9, {
   3.8732942156750793`*^9, 3.873294240535164*^9}, 3.8732942823154593`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"0bb11b13-755c-425c-b2f1-11e2395d3293"],

Cell["Solution for f2 with log-square leading term", "Text",
 CellChangeTimes->{{3.873192021464046*^9, 
  3.873192026639834*^9}},ExpressionUUID->"453f7bf9-af5b-4b7a-86c4-\
1ac0a0e6bf76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f2", "[", "x_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["c", "n"], 
       SuperscriptBox["x", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"f0", "[", "x", "]"}], 
           SuperscriptBox[
            RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
          RowBox[{"2", 
           RowBox[{"f1", "[", "x", "]"}], 
           RowBox[{"Log", "[", "x", "]"}]}], "+", 
          RowBox[{"f2", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf2", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f2rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf2", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf2", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}], "/.", 
       "f2rep"}], "/.", "solf2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f2rep"}], "/.", "solf2"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.873192018334791*^9, 3.873192036653221*^9}, {
   3.873192137684669*^9, 3.873192190906652*^9}, {3.873192247774341*^9, 
   3.873192247962631*^9}, {3.873192898320387*^9, 3.873192929706777*^9}, {
   3.873193132480571*^9, 3.8731931664866037`*^9}, 3.8732009826505117`*^9, {
   3.873294158250348*^9, 3.873294158377277*^9}, {3.8732942072700167`*^9, 
   3.8732942221447487`*^9}, {3.8732942620879173`*^9, 3.873294284613719*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"561db3a4-872a-4d2b-9749-8c2c1d0d2b2e"],

Cell["Solution for f3 with log-cube leading term", "Text",
 CellChangeTimes->{{3.873192221363536*^9, 
  3.8731922277881613`*^9}},ExpressionUUID->"f698eb26-9df6-4dd6-ad8c-\
c07763996921"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f3", "[", "x_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "n"], 
       SuperscriptBox["x", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"f0", "[", "x", "]"}], 
           SuperscriptBox[
            RowBox[{"Log", "[", "x", "]"}], "3"]}], "+", " ", 
          RowBox[{"3", 
           RowBox[{"f1", "[", "x", "]"}], 
           SuperscriptBox[
            RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", " ", 
          RowBox[{"3", 
           RowBox[{"f2", "[", "x", "]"}], 
           RowBox[{"Log", "[", "x", "]"}]}], "+", 
          RowBox[{"f3", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf3", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pf", "/.", "f3rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf3", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf3", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}], "/.", 
       "f3rep"}], "/.", "solf3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f3rep"}], "/.", "solf3"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.872629744972643*^9, 3.872629764586832*^9}, {
   3.8726299680108967`*^9, 3.872630293829474*^9}, {3.872630326509152*^9, 
   3.8726305672307653`*^9}, {3.872630623368415*^9, 3.872630623517707*^9}, {
   3.872630660805709*^9, 3.872630765273274*^9}, {3.8726308282708673`*^9, 
   3.872631124047906*^9}, {3.872631165715345*^9, 3.872631236466794*^9}, {
   3.872631388814074*^9, 3.872631389118169*^9}, {3.872631755599827*^9, 
   3.872631794277553*^9}, {3.872631851506227*^9, 3.872631997094989*^9}, {
   3.872633398054307*^9, 3.872633442299402*^9}, {3.87263514524786*^9, 
   3.872635190047574*^9}, {3.8726356475031147`*^9, 3.872635647596717*^9}, {
   3.872635878043292*^9, 3.8726358781356277`*^9}, {3.872687919393813*^9, 
   3.872687919454257*^9}, {3.872814609994211*^9, 3.872814610063623*^9}, {
   3.873190683408375*^9, 3.8731906965784197`*^9}, {3.8731907796520777`*^9, 
   3.873190822147162*^9}, 3.8731912966876993`*^9, {3.873191349196238*^9, 
   3.8731913851798563`*^9}, {3.873192008816721*^9, 3.873192013613007*^9}, {
   3.873192212931415*^9, 3.873192231281609*^9}, 3.873193240425159*^9, {
   3.8731933144644003`*^9, 3.8731933974058237`*^9}, {3.87319351883444*^9, 
   3.873193534921625*^9}, 3.8732009858636427`*^9, {3.87329415663811*^9, 
   3.873294223776718*^9}, {3.873294271138753*^9, 3.873294286126227*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"4e8ed6de-9b8d-415c-88db-303c9a39e4c1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"periodsLCSlocal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]0", "[", "x", "]"}], ",", 
     RowBox[{
      RowBox[{"\[Omega]1", "[", "x", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], " ", ")"}]}], ",", 
     RowBox[{
      RowBox[{"\[Omega]2", "[", "x", "]"}], "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], " ", ")"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"\[Omega]3", "[", "x", "]"}], "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], "3"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"periodsLCSlocal0", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"periodsLCSlocal", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8726334474675007`*^9, 3.8726334800844793`*^9}, {
  3.872633549185498*^9, 3.872633570911933*^9}, {3.872633612053939*^9, 
  3.8726337259526777`*^9}, {3.873193472585926*^9, 3.873193483558112*^9}, {
  3.873194052438775*^9, 3.873194112276807*^9}, {3.873194238264822*^9, 
  3.873194254081551*^9}, {3.8731968026530733`*^9, 3.873196804187804*^9}, {
  3.885978917975122*^9, 3.885978921778236*^9}, {3.885979033905202*^9, 
  3.88597904170643*^9}, {3.8859791984625607`*^9, 3.8859792016820507`*^9}, {
  3.890319092846575*^9, 3.890319098477825*^9}, {3.890319142066547*^9, 
  3.890319147861456*^9}, {3.890319384147479*^9, 3.89031939097148*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"dc4065ca-cc60-4172-ada9-a407aab69fdc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox[
    RowBox[{"Log", "[", "x", "]"}], 
    RowBox[{"2", " ", "\[Pi]"}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "2"], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], ",", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Log", "[", "x", "]"}], "3"], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.872633613152792*^9, {3.872633673262269*^9, 3.8726337267118807`*^9}, {
   3.872635173203785*^9, 3.872635196239154*^9}, 3.8726356512845173`*^9, 
   3.872635884150866*^9, 3.87268762265409*^9, 3.872687923820119*^9, 
   3.8728133993897676`*^9, 3.872813659053268*^9, 3.8728140490879097`*^9, 
   3.8728146184988117`*^9, 3.872841633357627*^9, 3.872844114467602*^9, 
   3.8728627088926697`*^9, 3.872931871822258*^9, 3.872932376756171*^9, 
   3.872933624108163*^9, 3.873188063153672*^9, 3.873193484403698*^9, 
   3.873193549563813*^9, 3.873193634991104*^9, 3.873194066434196*^9, 
   3.873194115345446*^9, {3.8731942228337383`*^9, 3.8731942594941063`*^9}, 
   3.873195744885441*^9, 3.87319682442756*^9, 3.873200997606444*^9, 
   3.873205509582164*^9, 3.8732088514684353`*^9, 3.8732104917628193`*^9, 
   3.873272242790324*^9, 3.873272869872055*^9, 3.873292853681794*^9, 
   3.873293253312153*^9, 3.873293297350388*^9, {3.873293408557942*^9, 
   3.873293418657207*^9}, 3.873293983528349*^9, {3.873294142338957*^9, 
   3.873294163585832*^9}, {3.873294199459729*^9, 3.873294255095936*^9}, {
   3.873294289152217*^9, 3.873294303501376*^9}, 3.873295655345202*^9, 
   3.8732971060456457`*^9, 3.873355762027527*^9, 3.873379049435972*^9, 
   3.873379568433092*^9, 3.873380735182887*^9, 3.873381492867799*^9, 
   3.8751048497500763`*^9, 3.875104963352593*^9, 3.875106470823063*^9, 
   3.875119530171529*^9, 3.875119633677309*^9, 3.8752964251116133`*^9, 
   3.875296587230238*^9, 3.87529667305933*^9, 3.8753740032391567`*^9, 
   3.8769068679811974`*^9, 3.8769087832937737`*^9, 3.876909607416287*^9, 
   3.876910398063325*^9, 3.8769141086503963`*^9, 3.876924663494721*^9, 
   3.876925432860731*^9, 3.876943851356358*^9, 3.877188150428492*^9, 
   3.877188321356303*^9, 3.877424215017562*^9, 3.877604639420102*^9, 
   3.877699733281363*^9, 3.878129432279993*^9, 3.8781323133175783`*^9, 
   3.878133104625136*^9, 3.878133265838572*^9, 3.8781588088271303`*^9, 
   3.8782112788511*^9, 3.8782375605370073`*^9, 3.885655645614599*^9, 
   3.885977411162339*^9, 3.8859774442514763`*^9, 3.885978922661106*^9, 
   3.885979042693404*^9, 3.885979203119543*^9, 3.8861592254908447`*^9, 
   3.8861596584023438`*^9, 3.88625335570899*^9, 3.890236023150134*^9, 
   3.8903102843233967`*^9, 3.890319159596312*^9, 3.8903193922143087`*^9, 
   3.891676647853397*^9, 3.8927989865157843`*^9, 3.8928909400239487`*^9, 
   3.892900453330894*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"827d449c-b464-4dea-b8c6-5865b1498b3a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral symplectic basis", "Subsubsection",
 CellChangeTimes->{{3.873193699097569*^9, 
  3.873193705268569*^9}},ExpressionUUID->"a542acf7-ee5d-4bdd-95b8-\
dbd4bf55e6cd"],

Cell["\<\
Next we rotate to an integral symplectic basis. We can realize this basis by \
using mirror symmetry and computing these periods from the topological data \
of the mirror CY:\
\>", "Text",
 CellChangeTimes->{{3.872633411810019*^9, 3.8726334161710157`*^9}, {
  3.873193653279673*^9, 
  3.873193686701393*^9}},ExpressionUUID->"e3a2d028-276a-42a4-be34-\
d80e9ac7b39f"],

Cell["Topological data of mirror CY", "Text",
 CellChangeTimes->{{3.873193692461787*^9, 
  3.873193723606724*^9}},ExpressionUUID->"badd08cd-5381-4099-8771-\
4a5ad33b540f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"form", " ", "of", " ", "topological", " ", "data", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"by", " ", "0"}], "-", 
      RowBox[{
      "index", " ", "we", " ", "also", " ", "incorporate", " ", "Chern", " ", 
       "class", " ", "terms", " ", "in", " ", "periods"}]}], ")"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ylist", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Y000", ",", "Y001"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Y001", ",", "Y011"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Y001", ",", "Y011"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Y011", ",", "Y111"}], "}"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H3", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2", "=", "50"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "=", 
     RowBox[{"-", "200"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Yrep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Y111", "->", "H3"}], ",", 
       RowBox[{"Y011", "->", 
        RowBox[{"1", "/", "2"}]}], ",", 
       RowBox[{"Y001", "->", 
        RowBox[{
         RowBox[{"-", "c2"}], "/", "12"}]}], ",", 
       RowBox[{"Y000", "->", 
        RowBox[{
         RowBox[{"-", "3"}], 
         FractionBox[
          RowBox[{"c3", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"]]}]}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "note", " ", "the", " ", "plus", " ", "sign", " ", "for", " ", "the", " ",
      "Y000"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Y011", ":", " ", 
      RowBox[{"0", " ", "for", " ", "even", " ", "Y111"}]}], ",", " ", 
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "for", " ", "odd", " ", "Y111"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", "1"}], ",", 
     RowBox[{
     "2", " ", "depending", " ", "on", " ", "the", " ", "choice", " ", "of", 
      " ", "quotient"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8731937507757187`*^9, 3.873193774521503*^9}, {
   3.8731939005057*^9, 3.873193950135165*^9}, {3.87329256897705*^9, 
   3.873292579539855*^9}, {3.873292618899477*^9, 3.873292660378604*^9}, {
   3.8732927372647047`*^9, 3.873292798322213*^9}, {3.8732928392834044`*^9, 
   3.87329283949856*^9}, 3.876906908684114*^9, 3.876908730683195*^9, {
   3.877188243722557*^9, 3.877188250749442*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"de501315-439f-4a08-9545-4acc3bb827f1"],

Cell["Periods from prepotential", "Text",
 CellChangeTimes->{{3.873193874363317*^9, 
  3.873193880710236*^9}},ExpressionUUID->"ad74758a-7794-4e11-ab48-\
f725ecc4f703"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Xs", "=", 
   RowBox[{"{", 
    RowBox[{"X0", ",", "X1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"prepot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "!"}], "X0"}], ")"}]}], " ", 
     RowBox[{"Ylist", ".", "Xs", ".", "Xs", ".", "Xs"}]}], "/.", "Yrep"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piprepot", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"X0", ",", "X1", ",", 
        RowBox[{"D", "[", 
         RowBox[{"prepot", ",", "X1"}], "]"}], ",", 
        RowBox[{"D", "[", 
         RowBox[{"prepot", ",", "X0"}], "]"}]}], "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X0", "->", "1"}], ",", 
        RowBox[{"X1", "->", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}]}]}]}], "}"}]}],
      "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"corresponding", " ", "symplectic", " ", "pairing"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.873194023644084*^9, 3.873194036053133*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"247ef922-28a1-4af4-bef1-49e9569484db"],

Cell["Determine rotation matrix from local to integral basis", "Text",
 CellChangeTimes->{{3.8731941326152363`*^9, 
  3.873194147640806*^9}},ExpressionUUID->"ab9b61f2-1df9-4971-91c7-\
eaffef300f67"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"rotation", " ", "matrix"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rot", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"m", ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solrot", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"rot", ".", "periodsLCSlocal0"}], "-", "piprepot"}], ",", 
           
           RowBox[{"Log", "[", "x", "]"}]}], "]"}], "==", "0"}], ",", 
        RowBox[{"Flatten", "[", "rot", "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rot", "=", 
     RowBox[{"rot", "/.", "solrot"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"rot", "//", "MatrixForm"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.872633402718392*^9, 3.87263340704606*^9}, {
   3.872633900717764*^9, 3.872634064094454*^9}, {3.872634104848124*^9, 
   3.872634505901422*^9}, {3.872636292924736*^9, 3.8726363235913973`*^9}, {
   3.872637785047324*^9, 3.872637819452963*^9}, 3.8731937307933683`*^9, 
   3.873193885493761*^9, {3.873194126871364*^9, 3.873194155605317*^9}, {
   3.8751085313915873`*^9, 3.875108533549697*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"3d207924-5044-4b64-8811-0ad2aea26903"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "\[ImaginaryI]"}], "0", "0"},
     {
      FractionBox["25", "12"], 
      FractionBox["\[ImaginaryI]", "2"], 
      FractionBox["5", "2"], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"25", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox["\[Pi]", "3"]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"25", " ", "\[ImaginaryI]"}], "12"]}], "0", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]"}], "6"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.872634027326786*^9, 3.8726340383529367`*^9}, {
   3.872634187374834*^9, 3.872634195199793*^9}, {3.8726342879289*^9, 
   3.872634295379222*^9}, {3.87263433481215*^9, 3.872634346686685*^9}, {
   3.872634394404201*^9, 3.872634470936459*^9}, {3.872634501627656*^9, 
   3.872634506178248*^9}, {3.8726351498094063`*^9, 3.872635198157159*^9}, 
   3.872635653656534*^9, 3.8726358871039047`*^9, 3.872636325233149*^9, 
   3.872637785617386*^9, 3.8726876243969812`*^9, 3.8726879250473413`*^9, 
   3.8728134063620663`*^9, 3.87281365906702*^9, 3.8728140491022673`*^9, 
   3.872814618512258*^9, 3.8728416333761177`*^9, 3.872844114483431*^9, 
   3.872862708921817*^9, 3.872931871849951*^9, 3.872932376785603*^9, 
   3.87293362412938*^9, 3.873188063175878*^9, 3.873194189141047*^9, 
   3.873194229284359*^9, 3.8731942617892036`*^9, {3.8731968244524813`*^9, 
   3.8731968287242813`*^9}, 3.8732009976300983`*^9, 3.873205509605524*^9, 
   3.873208851494956*^9, 3.873210491791347*^9, 3.873272242831213*^9, 
   3.8732728699078417`*^9, 3.873292855904932*^9, 3.873293297374679*^9, 
   3.873293408580752*^9, 3.873293441042925*^9, 3.8732943064043093`*^9, 
   3.873295655381365*^9, 3.873297106085534*^9, 3.8733557620899887`*^9, 
   3.873379049484235*^9, 3.873379568456025*^9, 3.8733807352408943`*^9, 
   3.873381492889043*^9, 3.8751048510329514`*^9, 3.875104963375989*^9, 
   3.875106470851594*^9, 3.875119530205832*^9, 3.875119633703444*^9, 
   3.875296425142931*^9, 3.8752965872584457`*^9, 3.87529667308751*^9, 
   3.875374003287084*^9, 3.876906912760607*^9, 3.876908783331894*^9, 
   3.8769096074581747`*^9, 3.876910398121299*^9, 3.8769141086999693`*^9, 
   3.876925432909088*^9, 3.87694385140164*^9, 3.877188150456271*^9, 
   3.877188330874709*^9, 3.877424215041463*^9, 3.877604639452886*^9, 
   3.8776997333070602`*^9, 3.878132313354376*^9, 3.8781331046534653`*^9, 
   3.878133265865402*^9, 3.87815880885802*^9, 3.878211278880582*^9, 
   3.8782375605600843`*^9, 3.885655645652672*^9, 3.8859774112187357`*^9, 
   3.8859774442775087`*^9, 3.885978928439171*^9, 3.885979048249154*^9, 
   3.885979207689495*^9, 3.886159225566863*^9, 3.88615966159057*^9, 
   3.886253355734438*^9, 3.890236023183875*^9, 3.890310284346723*^9, 
   3.890319166080083*^9, 3.89031939678319*^9, 3.891676647926607*^9, 
   3.892798986548396*^9, 3.89289094004107*^9, 3.8929004533555098`*^9},
 CellLabel->
  "Out[45]//MatrixForm=",ExpressionUUID->"ab44b74d-a192-49f8-90f7-\
52787430d7e2"]
}, Open  ]],

Cell["Periods in rotated basis", "Text",
 CellChangeTimes->{{3.872634566165531*^9, 
  3.872634570348997*^9}},ExpressionUUID->"d6c11172-6bf6-4138-9897-\
e9b793b4075a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"piLCS", "=", 
   RowBox[{"rot", ".", "periodsLCSlocal"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872634561569919*^9, 3.872634585220147*^9}, {
   3.873194167238529*^9, 3.873194172049631*^9}, {3.873196808944278*^9, 
   3.873196810737357*^9}, 3.8769069246898317`*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"d3f9152d-c35d-409e-8c10-5f343537fbe7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy", "Subsubsection",
 CellChangeTimes->{{3.8732771493207607`*^9, 3.87327715762717*^9}, {
  3.873293480405005*^9, 
  3.873293481882575*^9}},ExpressionUUID->"063764ab-e418-4056-8bc1-\
6386edc8d26c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"piLCSnil", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"piLCS", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCS0shift", "=", 
   RowBox[{"piLCSnil", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", "x", "]"}], "->", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "+", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"m", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"M0", ".", "piLCSnil"}], "-", "piLCS0shift"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", "x", "]"}], "->", "y"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"diff", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqs", "==", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{"M0", "/.", "sol"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"M0", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.873280171539011*^9, 3.873280230239358*^9}, {
   3.873379002538052*^9, 3.873379005360375*^9}, 3.876906984354179*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"a05473c5-c6b8-4fed-910f-16e4ea0f55b8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"1", "1", "0", "0"},
     {
      RowBox[{"-", "3"}], 
      RowBox[{"-", "5"}], "1", "0"},
     {"5", "2", 
      RowBox[{"-", "1"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.873280222958171*^9, 3.873280230953109*^9}, 
   3.873293484921773*^9, 3.873294307615241*^9, 3.873295655825426*^9, 
   3.8732971071806583`*^9, 3.873355762282872*^9, 3.8733790496875563`*^9, 
   3.87337926596286*^9, 3.8733795685152597`*^9, 3.873380735620151*^9, 
   3.87338149298976*^9, 3.8751048587485123`*^9, 3.875104896848898*^9, 
   3.875104963414276*^9, 3.875106470962685*^9, 3.8751195302412643`*^9, 
   3.875119633743824*^9, 3.8752964252776537`*^9, 3.8752965872901907`*^9, 
   3.875296673128986*^9, 3.8753740033398046`*^9, {3.876906980531312*^9, 
   3.876906984790948*^9}, 3.876908783390215*^9, 3.876909607494442*^9, 
   3.87691039819864*^9, 3.876914108760824*^9, 3.8769254331208467`*^9, 
   3.876943851446129*^9, 3.8771881505248423`*^9, 3.877188335358179*^9, 
   3.877424215094849*^9, 3.877604639499205*^9, 3.877699733349863*^9, 
   3.878132313398057*^9, 3.87813310469086*^9, 3.8781332659066467`*^9, 
   3.878158808904336*^9, 3.878211278928887*^9, 3.8782375606082783`*^9, 
   3.885655645705042*^9, 3.885977411435027*^9, 3.8859774443212137`*^9, 
   3.886159225591847*^9, 3.886159665110394*^9, 3.886253355811172*^9, 
   3.890236023281399*^9, 3.890310284428606*^9, 3.891676648152639*^9, 
   3.89279898662684*^9, 3.892890940107583*^9, 3.892900453392558*^9},
 CellLabel->
  "Out[54]//MatrixForm=",ExpressionUUID->"8e88ab06-6e7a-49a9-acfb-\
146cc25da9cc"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Conifold periods around ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "=", 
    RowBox[{"1", "/", 
     SuperscriptBox["5", "5"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1153455b-f546-4de7-afe8-d0a5326ff3c2"]
}], "Subsection",
 CellChangeTimes->{{3.872696624463204*^9, 3.872696637135098*^9}, {
  3.873194283875114*^9, 3.8731943032506332`*^9}, {3.873206433539411*^9, 
  3.8732064487212677`*^9}, {3.8732935542626143`*^9, 3.87329355488177*^9}, {
  3.875104607213785*^9, 3.875104609774042*^9}, {3.875105155405346*^9, 
  3.8751051568344727`*^9}, {3.876910445457271*^9, 3.876910469820466*^9}, {
  3.877188135326334*^9, 
  3.877188136260805*^9}},ExpressionUUID->"54fc4e12-e907-479b-9b67-\
199fe8544cab"],

Cell[CellGroupData[{

Cell["Local periods", "Subsubsection",
 CellChangeTimes->{{3.873206321409937*^9, 
  3.8732063238399267`*^9}},ExpressionUUID->"4cd1e134-70be-4fc0-82c8-\
f674f3b62a7d"],

Cell["\<\
Picard-Fuchs operator centered around conifold point (Riemann symbol 0,1,1,2)\
\
\>", "Text",
 CellChangeTimes->{{3.873194920057122*^9, 3.8731949391805077`*^9}, 
   3.873213212594695*^9},ExpressionUUID->"85d79e24-0313-4b5f-95e5-\
0976ea8f7962"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"order", " ", "of", " ", "expansion"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ord", "=", "200"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"position", " ", "of", " ", "singularity"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xs", "=", 
     RowBox[{"1", "/", 
      SuperscriptBox["5", "5"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pfs", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"pf", "/.", 
        RowBox[{"{", 
         RowBox[{"f", "->", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "x", "}"}], ",", 
            RowBox[{"f", "[", 
             RowBox[{"x", "-", "xs"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "+", "xs"}]}], "}"}]}], "//", "Simplify"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8728128952300043`*^9, 3.872812897200782*^9}, {
   3.8731948084739037`*^9, 3.873194884698338*^9}, {3.87319519044177*^9, 
   3.87319519834302*^9}, {3.873205498499378*^9, 3.873205498549939*^9}, {
   3.873205548949534*^9, 3.873205549011602*^9}, {3.873206019381669*^9, 
   3.873206022789607*^9}, {3.87320645451661*^9, 3.873206462343154*^9}, {
   3.8732065044349813`*^9, 3.873206568275144*^9}, {3.873207037993784*^9, 
   3.8732070521119843`*^9}, {3.8732072611398706`*^9, 3.873207291314389*^9}, {
   3.8732076388548307`*^9, 3.873207639150044*^9}, 3.873207708775916*^9, {
   3.8732078050680447`*^9, 3.8732078053754396`*^9}, {3.8732081038947697`*^9, 
   3.873208154296096*^9}, {3.8732081859179907`*^9, 3.873208211757869*^9}, {
   3.873208574931432*^9, 3.873208576548603*^9}, {3.8732088199048557`*^9, 
   3.8732088199692698`*^9}, {3.873209373361971*^9, 3.873209373758258*^9}, 
   3.873272551942726*^9, {3.8732726400909348`*^9, 3.873272640358471*^9}, {
   3.873273183126546*^9, 3.873273183189451*^9}, {3.873293789390736*^9, 
   3.8732938164802713`*^9}, 3.873294015539094*^9, 3.873294101324299*^9, 
   3.8732943115035152`*^9, 3.8732955931518908`*^9, {3.873296833201817*^9, 
   3.8732968332999363`*^9}, {3.8733795698089437`*^9, 3.873379569889091*^9}, {
   3.875104879665592*^9, 3.875104922381933*^9}, {3.8751051521627398`*^9, 
   3.875105153220024*^9}, {3.876910361736891*^9, 3.876910362098661*^9}, {
   3.8769254259779882`*^9, 3.876925426253482*^9}, {3.877188110572796*^9, 
   3.877188115238459*^9}, {3.878133261752297*^9, 3.8781332623103323`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"0c015d7a-a09f-4069-ae81-3f1fee6b0c5d"],

Cell["solution for f0 with constant leading term", "Text",
 CellChangeTimes->{{3.873191300690055*^9, 
  3.873191328573491*^9}},ExpressionUUID->"0d811487-a280-44ee-8da1-\
cba624e9526b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f0", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf0", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pfs", "/.", "f0rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "5"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf0", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf0", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
      "f0rep"}], "/.", "solf0"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]0", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", "f0rep"}], "/.", 
     "solf0"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.873191377177107*^9, {3.873191828224931*^9, 3.873191848894553*^9}, 
   3.8731918984523687`*^9, {3.8731920554607697`*^9, 3.873192086213915*^9}, {
   3.873192322870296*^9, 3.8731923614865427`*^9}, {3.873192804505762*^9, 
   3.873192878457643*^9}, {3.873192961451557*^9, 3.873192969818637*^9}, {
   3.8731935024185057`*^9, 3.873193509250462*^9}, {3.873193558560095*^9, 
   3.873193558727137*^9}, {3.873193627422468*^9, 3.87319362776777*^9}, {
   3.873194961599968*^9, 3.873194961698284*^9}, {3.87319500663622*^9, 
   3.87319501910396*^9}, {3.8731951197116203`*^9, 3.873195119812297*^9}, {
   3.8731951523268547`*^9, 3.873195152490055*^9}, {3.8732064872899027`*^9, 
   3.873206508009631*^9}, {3.873206539021842*^9, 3.873206539144484*^9}, {
   3.8732065799725*^9, 3.873206596276804*^9}, {3.873206639260255*^9, 
   3.873206660701727*^9}, {3.873294040153605*^9, 3.873294040216969*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"618c11c2-76c2-4240-b6bd-80e7d62ce20b"],

Cell["Solution for f1 with linear leading term", "Text",
 CellChangeTimes->{{3.873191975161954*^9, 3.87319199607029*^9}, {
  3.8732130883887177`*^9, 
  3.873213090694292*^9}},ExpressionUUID->"3b53b7a8-3160-4fc5-afa1-\
fffd59ffd53d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{"x", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "2", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f1", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf1", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pfs", "/.", "f1rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "5"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"extra", " ", "equation", " ", "to", " ", "fix", " ", 
     SubscriptBox["b", "2"], " ", "via", " ", "the", " ", "log", " ", 
     "period"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqextra", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"x", " ", "pfs"}], "/.", 
         RowBox[{"{", 
          RowBox[{"f", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "+", 
                RowBox[{
                 SubscriptBox["b", "2"], 
                 SuperscriptBox["x", "2"]}]}], ")"}], 
              RowBox[{"Log", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ",", 
        "x"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf1", "=", 
     RowBox[{"PrependTo", "[", 
      RowBox[{"eqsf1", ",", "eqextra"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf1", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf1", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["b", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
      "f1rep"}], "/.", "solf1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", "f1rep"}], "/.", 
     "solf1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.873191375609221*^9, 3.873191388939456*^9}, {
   3.873191778251012*^9, 3.873191813800117*^9}, {3.873191860792021*^9, 
   3.873191861028808*^9}, {3.873191918555339*^9, 3.87319199309118*^9}, {
   3.873192092064415*^9, 3.8731921243469143`*^9}, {3.873192256021747*^9, 
   3.873192318250476*^9}, {3.873192893413906*^9, 3.8731928945413437`*^9}, {
   3.873192936393096*^9, 3.8731929890614347`*^9}, {3.873194991114317*^9, 
   3.8731950284123077`*^9}, {3.873195084771949*^9, 3.873195085226521*^9}, {
   3.873195121862688*^9, 3.87319512197831*^9}, {3.873195157090392*^9, 
   3.873195157184469*^9}, 3.873200960413954*^9, {3.873206667766553*^9, 
   3.87320667463552*^9}, {3.8732067052645082`*^9, 3.87320670542725*^9}, {
   3.873206764584084*^9, 3.873206778605307*^9}, {3.8732072768911133`*^9, 
   3.8732072769495487`*^9}, {3.873207316120964*^9, 3.873207475230095*^9}, {
   3.873207577250648*^9, 3.873207577586939*^9}, {3.873294043467297*^9, 
   3.873294043572391*^9}, {3.875105096514821*^9, 3.8751051709117203`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"cf04409e-cf91-4e87-8d48-7eb9562d3042"],

Cell["Solution for f2 with square leading term", "Text",
 CellChangeTimes->{{3.873192021464046*^9, 3.873192026639834*^9}, {
  3.873213097762113*^9, 
  3.873213100742626*^9}},ExpressionUUID->"9570cd21-9825-4032-ad85-\
89e96b4d04ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f2", "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f2", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf2", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pfs", "/.", "f2rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "5"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf2", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf2", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["c", "n"], 
           SuperscriptBox["x", "n"]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
       "f2rep"}], "/.", "solf2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f2rep"}], "/.", "solf2"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.873192018334791*^9, 3.873192036653221*^9}, {
   3.873192137684669*^9, 3.873192190906652*^9}, {3.873192247774341*^9, 
   3.873192247962631*^9}, {3.873192898320387*^9, 3.873192929706777*^9}, {
   3.873193132480571*^9, 3.8731931664866037`*^9}, {3.8731950306023273`*^9, 
   3.87319503666685*^9}, {3.8731950713477716`*^9, 3.873195082400971*^9}, {
   3.8731951239438677`*^9, 3.873195124042407*^9}, {3.873195160796198*^9, 
   3.873195160877494*^9}, 3.873200921238558*^9, {3.873200955706842*^9, 
   3.873200957307439*^9}, {3.8732067132539377`*^9, 3.873206762936799*^9}, {
   3.873206937017317*^9, 3.8732069371714907`*^9}, {3.873207094311713*^9, 
   3.873207104742449*^9}, {3.873207199849462*^9, 3.873207280105494*^9}, {
   3.873207331716639*^9, 3.873207336628229*^9}, {3.873294046607263*^9, 
   3.873294046698601*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"196d241d-5506-4425-83d4-495cb68a8918"],

Cell["Solution for f3 with linear leading term (and log)", "Text",
 CellChangeTimes->{{3.873192221363536*^9, 3.8731922277881613`*^9}, {
  3.873213104748074*^9, 
  3.873213109140996*^9}},ExpressionUUID->"949ffb6a-b0ac-4aa0-98f0-\
299c2cefde5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f3", "[", "x_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["d", "n"], 
       SuperscriptBox["x", "n"]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"f1", "[", "x", "]"}], 
           RowBox[{"Log", "[", "x", "]"}]}], "+", 
          RowBox[{"f3", "[", "x", "]"}]}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf3", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", " ", 
       RowBox[{
        RowBox[{"pfs", "/.", "f3rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "5"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf3", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf3", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "3", ",", "ord"}], "}"}]}], "]"}], "/.", 
       "f3rep"}], "/.", "solf3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f3rep"}], "/.", "solf3"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.872629744972643*^9, 3.872629764586832*^9}, {
   3.8726299680108967`*^9, 3.872630293829474*^9}, {3.872630326509152*^9, 
   3.8726305672307653`*^9}, {3.872630623368415*^9, 3.872630623517707*^9}, {
   3.872630660805709*^9, 3.872630765273274*^9}, {3.8726308282708673`*^9, 
   3.872631124047906*^9}, {3.872631165715345*^9, 3.872631236466794*^9}, {
   3.872631388814074*^9, 3.872631389118169*^9}, {3.872631755599827*^9, 
   3.872631794277553*^9}, {3.872631851506227*^9, 3.872631997094989*^9}, {
   3.872633398054307*^9, 3.872633442299402*^9}, {3.87263514524786*^9, 
   3.872635190047574*^9}, {3.8726356475031147`*^9, 3.872635647596717*^9}, {
   3.872635878043292*^9, 3.8726358781356277`*^9}, {3.872687919393813*^9, 
   3.872687919454257*^9}, {3.872814609994211*^9, 3.872814610063623*^9}, {
   3.873190683408375*^9, 3.8731906965784197`*^9}, {3.8731907796520777`*^9, 
   3.873190822147162*^9}, 3.8731912966876993`*^9, {3.873191349196238*^9, 
   3.8731913851798563`*^9}, {3.873192008816721*^9, 3.873192013613007*^9}, {
   3.873192212931415*^9, 3.873192231281609*^9}, 3.873193240425159*^9, {
   3.8731933144644003`*^9, 3.8731933974058237`*^9}, {3.87319351883444*^9, 
   3.873193534921625*^9}, {3.87319504208132*^9, 3.873195045382289*^9}, {
   3.87319509773108*^9, 3.8731951261280107`*^9}, {3.873195164233925*^9, 
   3.8731951643535757`*^9}, {3.873195254649728*^9, 3.8731952849180727`*^9}, 
   3.873200953584201*^9, {3.873206949450639*^9, 3.873207006498231*^9}, {
   3.873207500953926*^9, 3.873207535898963*^9}, {3.873207586000886*^9, 
   3.8732075914455967`*^9}, {3.8732940490410624`*^9, 3.8732940491363993`*^9}},
 
 CellLabel->"In[78]:=",ExpressionUUID->"82096f78-6728-4965-8886-63ae784ca667"],

Cell[BoxData[
 RowBox[{
  RowBox[{"piClocal", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Omega]0", "[", "x", "]"}], ",", 
      RowBox[{"\[Omega]1", "[", "x", "]"}], ",", 
      RowBox[{"\[Omega]2", "[", "x", "]"}], ",", 
      RowBox[{"\[Omega]3", "[", "x", "]"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"x", "-", "xs"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872696676672406*^9, 3.872696691099923*^9}, {
   3.872812910135315*^9, 3.8728133681941442`*^9}, {3.872813650747405*^9, 
   3.872813651484424*^9}, {3.8728140070913963`*^9, 3.872814043167233*^9}, {
   3.872814590844812*^9, 3.872814590925251*^9}, 3.87319517903411*^9, {
   3.873195303284589*^9, 3.873195306401157*^9}, {3.873195359418396*^9, 
   3.873195369135748*^9}, {3.8731959252336397`*^9, 3.8731959309026737`*^9}, {
   3.873196054452217*^9, 3.873196064851873*^9}, {3.873196620108374*^9, 
   3.8731966206001863`*^9}, {3.873196660391082*^9, 3.873196660618099*^9}, {
   3.873207021600481*^9, 3.873207030615118*^9}, {3.873293853961843*^9, 
   3.873293854135182*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"8e455a1c-fb68-436d-92e4-7a55683a6621"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Continuation matrix", "Subsubsection",
 CellChangeTimes->{{3.8728134301649017`*^9, 
  3.872813440466175*^9}},ExpressionUUID->"514aa024-dc3d-42a2-814d-\
13bd160baeb8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "function", " ", "that", " ", "computes", " ", "transition", " ", "matrix",
     " ", "from", " ", "local", " ", "basis", " ", "to", " ", "integral", " ",
     "basis", " ", "via", " ", "a", " ", "midpoint", " ", "match"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TransitionMatrix", "[", 
   RowBox[{"piloc_", ",", "piint_", ",", "midpoint_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "mat", ",", "pilocmid", ",", "piintmid", ",", "pilocmidcoefs", ",", 
      "piintmidcoefs", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"ansatz", " ", "for", " ", "transition", " ", "matrix"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i", ",", "j"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"periods", " ", "expanded", " ", "around", " ", "midpoint"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"pilocmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piloc", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piint", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"coefficients", " ", "at", " ", "midpoint"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pilocmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pilocmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"piintmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"solution", " ", "for", " ", "transition", " ", "matrix"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"mat", ".", "pilocmidcoefs"}], "==", "piintmidcoefs"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mat", "/.", "sol"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellLabel->"In[85]:=",ExpressionUUID->"a5f910d6-5bda-4bb5-893b-dd03e24ba716"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TLCStoC", "=", 
  RowBox[{
   RowBox[{"TransitionMatrix", "[", 
    RowBox[{"piClocal", ",", "piLCS", ",", 
     RowBox[{"xs", "/", "2"}]}], "]"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.873195668655612*^9, 3.8731957487718487`*^9}, {
   3.8731962459608917`*^9, 3.8731962708381844`*^9}, {3.8731963056037292`*^9, 
   3.873196407122843*^9}, {3.873196445642839*^9, 3.873196471631837*^9}, {
   3.87319655814495*^9, 3.873196591725319*^9}, {3.873196873005968*^9, 
   3.873196927076836*^9}, {3.873196983223398*^9, 3.873197006395262*^9}, {
   3.8731970528215513`*^9, 3.8731970727543697`*^9}, {3.873197122916585*^9, 
   3.873197160699133*^9}, {3.873197214050249*^9, 3.873197221632616*^9}, {
   3.873197252799781*^9, 3.87319728405123*^9}, {3.873200532332583*^9, 
   3.873200844320463*^9}, {3.8732050550943823`*^9, 3.873205108438705*^9}, {
   3.8732052363272533`*^9, 3.873205247504533*^9}, {3.8732054877935877`*^9, 
   3.8732054896378317`*^9}, {3.8732060674891977`*^9, 3.873206109665258*^9}, {
   3.873206329382819*^9, 3.873206400403071*^9}, {3.8732076087286587`*^9, 
   3.8732076170846033`*^9}, {3.873207766430852*^9, 3.873207771561906*^9}, 
   3.8732095542049294`*^9, {3.873293846361784*^9, 3.87329385033792*^9}, {
   3.873293880863223*^9, 3.8732938812517357`*^9}, {3.873294088784952*^9, 
   3.873294091418679*^9}, {3.873294324431876*^9, 3.873294332378108*^9}, 
   3.873296615395097*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"aeb336b6-9d24-4e77-8a81-70f922070751"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.0707258684301558005707395588308870418563806330002854847716`41.\
66608504386", ",", 
     RowBox[{
      RowBox[{
      "-", "1347.1478868859335349902813673567634650445891565060219017358039`\
41.66608504386"}], "+", 
      RowBox[{
      "556.064487044669576934970840922675548918567516136277006403836`41.\
66608504386", " ", "\[ImaginaryI]"}]}], ",", 
     "56489.3710895942099317823475963724256322821914387218282471471518`41.\
66608504386", ",", 
     RowBox[{
     "-", "177.0008235820367154340828502143404281685836559711021825849389`41.\
66608504386"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.2935739845041086376994352416968823706878831642957966132102`41.\
66608504386", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "471.1459222610853155199026281155061884184060626135433535903222`41.\
66608504386"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "271408.0079771996570950248639798334868389516825950950998974737314`\
41.66608504386"}], " ", "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "6.1950162771495748880513740770094826570126748004881784050186`41.\
54532217383512", "-", 
      RowBox[{
      "0.6467869922520543188497176208484411853439415821478983066052`41.\
54532217383512", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "3176.8897396955689836843439731936844545191584201549526647835676`\
41.54532217383512"}], "+", 
      RowBox[{
      "235.5729611305426577599513140572269436002782075475148917344337`41.\
54532217383512", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.3758787055549893492481639438012986646865624981293693114168487117\
`41.54532217383512*^6"}], "+", 
      RowBox[{
      "135704.0039885998285475124319899167434194758412975475499487096586`41.\
54532217383512", " ", "\[ImaginaryI]"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
     "1112.1289740893391538699416819025509333992523754305499637531837`41.\
66608504386", " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.873296630297986*^9, 3.8732971732870283`*^9, 
  3.873355810204321*^9, 3.8733790916847687`*^9, 3.87337958363861*^9, 
  3.875105037846572*^9, 3.875105184307653*^9, 3.87511953124378*^9, 
  3.875119634747902*^9, 3.8753740054144506`*^9, 3.876910373044598*^9, 
  3.876910405385062*^9, 3.8769141100613413`*^9, 3.8769254440160437`*^9, 
  3.876943867877029*^9, 3.877188162906088*^9, 3.877188346381392*^9, 
  3.877424218551985*^9, 3.877604704250559*^9, 3.877699736839527*^9, 
  3.878133185954051*^9, 3.8781332696196003`*^9, 3.878158812664207*^9, 
  3.878211282645279*^9, 3.8782375642921057`*^9, 3.8902360269828777`*^9, 
  3.890310288180271*^9, 3.8916766505025787`*^9, 3.8927989880506983`*^9, 
  3.8928909407106543`*^9, 3.892900453886649*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"b3407341-5dbf-47a2-bf51-40495e5977eb"]
}, Open  ]],

Cell["Compare approximation by considering another midpoint match:", "Text",
 CellChangeTimes->{{3.8928906432229643`*^9, 
  3.892890696118487*^9}},ExpressionUUID->"5220c06f-8df0-49b6-a9f9-\
42b8da902640"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TLCStoC2", "=", 
   RowBox[{
    RowBox[{"TransitionMatrix", "[", 
     RowBox[{"piClocal", ",", "piLCS", ",", 
      RowBox[{"3", 
       RowBox[{"xs", "/", "4"}]}]}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TLCStoC2", ".", 
    RowBox[{"Inverse", "[", "TLCStoC", "]"}]}], "//", "Chop"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.873296628842229*^9, 3.8732966467947702`*^9}, {
  3.892890636077066*^9, 3.89289066571769*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"722d1f5c-2330-4eb8-b649-56a08a16e5a9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.999999999992361365168467261931602342037326161228388102511`41.\
51769155043964", 
      RowBox[{
       RowBox[{
       "-", "4.421844844484323875104850560418948675470212900295`30.\
594545125686*^-10"}], " ", "\[ImaginaryI]"}], "0", "0"},
     {"0", 
      "1.0000000000132849929236951146390982810151267896479399890467`39.\
9715680720435", "0", "0"},
     {"0", "0", 
      "0.9999999999996939512254765023001303385290473567528713228434`39.\
96307473341024", "0"},
     {"0", "0", "0", 
      "0.9999999999869670198595458188733573703070684224152806676284`41.\
51769155042652"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.873296643438772*^9, 3.873296659170411*^9}, 
   3.8732972106302223`*^9, 3.8733558263157177`*^9, 3.873379108114463*^9, 
   3.873379589101561*^9, 3.8751050404621277`*^9, 3.875119531893119*^9, 
   3.875119635378488*^9, 3.875374006069221*^9, 3.876910373125222*^9, 
   3.876910406157032*^9, 3.876914110847439*^9, 3.876925448468601*^9, 
   3.876943872247059*^9, 3.8771881756419487`*^9, 3.877188350145122*^9, 
   3.877424222266097*^9, 3.877604707985973*^9, 3.877699740619112*^9, 
   3.878133273424865*^9, 3.878158816486401*^9, 3.878211286499596*^9, 
   3.878237568107604*^9, 3.890236030848772*^9, 3.890310292115526*^9, 
   3.891676650742901*^9, 3.8927989883254433`*^9, {3.892890657340341*^9, 
   3.892890666111768*^9}, 3.892890697987666*^9, 3.8928909408650637`*^9, 
   3.892900454110425*^9},
 CellLabel->
  "Out[89]//MatrixForm=",ExpressionUUID->"10f969f7-1db6-4219-b884-\
9c57a7cc4790"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"piC", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"TLCStoC", ".", "piClocal"}], ",", "50"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.873293920510592*^9, 3.8732939250241756`*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"91a107c8-0e8a-467a-adce-a61286c7ab24"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Log-monodromy matrix", "Subsubsection",
 CellChangeTimes->{{3.8732833694100227`*^9, 
  3.8732833777340517`*^9}},ExpressionUUID->"10032cac-e4c8-44f6-8b50-\
f9817ebcbaab"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nC", "=", 
  RowBox[{"Round", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
      RowBox[{"TLCStoC", ".", "nC", ".", 
       RowBox[{"Inverse", "[", "TLCStoC", "]"}]}]}], "//", "N"}], "//", 
    "Chop"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MC", "=", 
   RowBox[{"MatrixExp", "[", "nC", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.873282858214036*^9, 3.873282873963291*^9}, {
  3.873282913894088*^9, 3.8732829538664713`*^9}, {3.873283048113864*^9, 
  3.8732830485377007`*^9}, {3.873283327985317*^9, 3.873283351614542*^9}, {
  3.8732833899761543`*^9, 3.87328346177765*^9}, {3.8732943492192497`*^9, 
  3.873294390108067*^9}, {3.87510520214056*^9, 3.875105207536222*^9}, {
  3.875122201490005*^9, 3.8751222103647327`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"8df48eb4-8bfe-4079-9a11-7b20639adabb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.873282940562563*^9, 3.873282954300057*^9}, 
   3.873283050093422*^9, {3.87328333395226*^9, 3.873283352447695*^9}, 
   3.87328341824328*^9, 3.873283462353282*^9, 3.873293874545948*^9, {
   3.873294355732226*^9, 3.8732943906455297`*^9}, 3.873295674126748*^9, 
   3.873297215879018*^9, 3.8733558275055323`*^9, 3.873379109334743*^9, 
   3.873379589418819*^9, 3.875105040580805*^9, {3.875105194475541*^9, 
   3.87510520791866*^9}, 3.8751195319949713`*^9, 3.875119635478733*^9, {
   3.8751221869803753`*^9, 3.8751222106962852`*^9}, 3.87537400618848*^9, 
   3.876910373201576*^9, 3.876910406247559*^9, 3.876914110882753*^9, 
   3.8769254485899687`*^9, 3.876943872322769*^9, 3.877188176055152*^9, 
   3.87718835017367*^9, 3.877424222298015*^9, 3.877604708016308*^9, 
   3.87769974064979*^9, 3.878133273464443*^9, 3.8781588165278053`*^9, 
   3.87821128655674*^9, 3.8782375681349497`*^9, 3.890236030888998*^9, 
   3.890310292141624*^9, 3.891676650801601*^9, 3.892798988344626*^9, 
   3.892890702773616*^9, 3.892890940880147*^9, 3.892900454124902*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"bb88145b-12b6-46d0-aa9b-08b140b09f53"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["LG point ", "Subsection",
 CellChangeTimes->{{3.872696624463204*^9, 3.872696637135098*^9}, {
   3.873194283875114*^9, 3.8731943032506332`*^9}, {3.873206433539411*^9, 
   3.8732064487212677`*^9}, {3.8732935542626143`*^9, 3.87329355488177*^9}, {
   3.8732944309718533`*^9, 3.8732944327694607`*^9}, {3.873294592813162*^9, 
   3.873294593187195*^9}, {3.873355512881919*^9, 3.873355519776894*^9}, {
   3.8751212598605022`*^9, 3.875121260887121*^9}, {3.8769070239346323`*^9, 
   3.876907030546187*^9}, 3.876910217031187*^9, {3.8769104873921347`*^9, 
   3.8769105028551407`*^9}, {3.876943792553996*^9, 3.876943806083271*^9}, 
   3.8771881647772083`*^9, {3.877188396277955*^9, 
   3.877188397432374*^9}},ExpressionUUID->"398511c6-0b5c-4a93-bb2d-\
a3729a708810"],

Cell[CellGroupData[{

Cell["Local periods", "Subsubsection",
 CellChangeTimes->{{3.873206321409937*^9, 
  3.8732063238399267`*^9}},ExpressionUUID->"c81aff14-aebf-4e10-b09e-\
fdf4f55529cc"],

Cell["\<\
Picard-Fuchs operator centered around LG-point (Riemann symbol \
1/5,2/5,3/5,4/5)\
\>", "Text",
 CellChangeTimes->{{3.873194920057122*^9, 3.8731949391805077`*^9}, 
   3.873213212594695*^9, {3.876910566876205*^9, 3.876910576512865*^9}, {
   3.8771884035371733`*^9, 
   3.877188412476458*^9}},ExpressionUUID->"210f2a66-c4c5-4c0b-b8f1-\
aaea2caff270"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"order", " ", "of", " ", "expansion"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ord", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"position", " ", "of", " ", "singularity"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"pfs", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"pf", "/.", 
       RowBox[{"{", 
        RowBox[{"f", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "x", "}"}], ",", 
           RowBox[{"f", "[", 
            RowBox[{"1", "/", "x"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "x"}]}], "}"}]}], "//", "Simplify"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.8728128952300043`*^9, 3.872812897200782*^9}, {
   3.8731948084739037`*^9, 3.873194884698338*^9}, {3.87319519044177*^9, 
   3.87319519834302*^9}, {3.873205498499378*^9, 3.873205498549939*^9}, {
   3.873205548949534*^9, 3.873205549011602*^9}, {3.873206019381669*^9, 
   3.873206022789607*^9}, {3.87320645451661*^9, 3.873206462343154*^9}, {
   3.8732065044349813`*^9, 3.873206568275144*^9}, {3.873207037993784*^9, 
   3.8732070521119843`*^9}, {3.8732072611398706`*^9, 3.873207291314389*^9}, {
   3.8732076388548307`*^9, 3.873207639150044*^9}, 3.873207708775916*^9, {
   3.8732078050680447`*^9, 3.8732078053754396`*^9}, {3.8732081038947697`*^9, 
   3.873208154296096*^9}, {3.8732081859179907`*^9, 3.873208211757869*^9}, {
   3.873208574931432*^9, 3.873208576548603*^9}, {3.8732088199048557`*^9, 
   3.8732088199692698`*^9}, {3.873209373361971*^9, 3.873209373758258*^9}, 
   3.873272551942726*^9, {3.8732726400909348`*^9, 3.873272640358471*^9}, {
   3.873273183126546*^9, 3.873273183189451*^9}, {3.873293789390736*^9, 
   3.8732938164802713`*^9}, 3.873294015539094*^9, 3.873294101324299*^9, 
   3.8732943115035152`*^9, 3.8732955931518908`*^9, {3.873296833201817*^9, 
   3.8732968332999363`*^9}, {3.8733795698089437`*^9, 3.873379569889091*^9}, {
   3.875104879665592*^9, 3.875104922381933*^9}, {3.8751051521627398`*^9, 
   3.875105153220024*^9}, {3.876910361736891*^9, 3.876910362098661*^9}, {
   3.876910579757915*^9, 3.876910591607492*^9}, {3.876910641390444*^9, 
   3.876910646605575*^9}, {3.8769119709389467`*^9, 3.876911971149252*^9}, 
   3.87691435205926*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"85f1d4b0-dfcc-4c28-bf7b-edb43aed09c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"120", " ", 
     RowBox[{"f", "[", "x", "]"}]}], "x"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7500"}], "+", 
        RowBox[{"7", " ", "x"}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6250"}], "+", 
           RowBox[{"3", " ", "x"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3125"}], "+", "x"}], ")"}], " ", "x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "4", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8769105919429293`*^9, 3.8769106687510557`*^9, 3.876911617719316*^9, 
   3.876911971438751*^9, 3.876914115641271*^9, 3.8769143539360847`*^9, 
   3.8769254486723547`*^9, 3.876943901740399*^9, 3.877188215423646*^9, 
   3.8771884150835114`*^9, 3.877188594130121*^9, {3.8771887218138514`*^9, 
   3.877188726509612*^9}, 3.87742422236944*^9, 3.877604708082171*^9, 
   3.877699740730692*^9, 3.878133278241952*^9, 3.878158816601859*^9, 
   3.8782112866403713`*^9, 3.878237568207715*^9, 3.89023603095971*^9, 
   3.890310292212933*^9, 3.89167665158751*^9, 3.892798990442501*^9, 
   3.892890940894863*^9, 3.892900454186029*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"2b3382a2-415f-4de2-aa8a-f6e8f8b634eb"]
}, Open  ]],

Cell[TextData[{
 "solution for f0 with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"1", "/", "5"}]], TraditionalForm]],ExpressionUUID->
  "7a8dcef1-ce81-4b02-a6ba-a7de983de205"],
 " leading term"
}], "Text",
 CellChangeTimes->{{3.873191300690055*^9, 3.873191328573491*^9}, {
  3.876910796226407*^9, 3.876910801461298*^9}, {3.877188429874825*^9, 
  3.877188429911837*^9}},ExpressionUUID->"cc9c56a5-b874-486a-b516-\
d1b681b3fbd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "5"}]], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "n"], 
        SuperscriptBox["x", 
         RowBox[{"n", "+", 
          RowBox[{"1", "/", "5"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f0", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf0", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"pfs", "/", 
          SuperscriptBox["x", 
           RowBox[{"1", "/", "5"}]]}], "/.", "f0rep"}], ",", "x"}], "]"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf0", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf0", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"1", "/", "5"}]], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["a", "n"], 
          SuperscriptBox["x", 
           RowBox[{"n", "+", 
            RowBox[{"1", "/", "5"}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
      "f0rep"}], "/.", "solf0"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]0", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", "f0rep"}], "/.", 
     "solf0"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.873191377177107*^9, {3.873191828224931*^9, 3.873191848894553*^9}, 
   3.8731918984523687`*^9, {3.8731920554607697`*^9, 3.873192086213915*^9}, {
   3.873192322870296*^9, 3.8731923614865427`*^9}, {3.873192804505762*^9, 
   3.873192878457643*^9}, {3.873192961451557*^9, 3.873192969818637*^9}, {
   3.8731935024185057`*^9, 3.873193509250462*^9}, {3.873193558560095*^9, 
   3.873193558727137*^9}, {3.873193627422468*^9, 3.87319362776777*^9}, {
   3.873194961599968*^9, 3.873194961698284*^9}, {3.87319500663622*^9, 
   3.87319501910396*^9}, {3.8731951197116203`*^9, 3.873195119812297*^9}, {
   3.8731951523268547`*^9, 3.873195152490055*^9}, {3.8732064872899027`*^9, 
   3.873206508009631*^9}, {3.873206539021842*^9, 3.873206539144484*^9}, {
   3.8732065799725*^9, 3.873206596276804*^9}, {3.873206639260255*^9, 
   3.873206660701727*^9}, {3.873294040153605*^9, 3.873294040216969*^9}, {
   3.87691060667273*^9, 3.87691062545426*^9}, {3.876910706919756*^9, 
   3.8769107197222443`*^9}, {3.876910805857567*^9, 3.876910858314795*^9}, {
   3.87691209968167*^9, 3.876912101103895*^9}, {3.876912139588544*^9, 
   3.876912140936598*^9}, {3.877188171264501*^9, 3.8771881818786793`*^9}, {
   3.877188745080101*^9, 3.877188747858267*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"1400f806-07d9-4502-8321-b1b33cdca6fc"],

Cell[TextData[{
 "solution for f1 with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"2", "/", "5"}]], TraditionalForm]],ExpressionUUID->
  "0b7f5e28-f159-4cb1-9821-62c8503fa311"],
 " leading term"
}], "Text",
 CellChangeTimes->{{3.873191300690055*^9, 3.873191328573491*^9}, {
  3.876910796226407*^9, 3.876910801461298*^9}, {3.877188429874825*^9, 
  3.877188429911837*^9}, {3.8771884820709553`*^9, 
  3.877188499670322*^9}},ExpressionUUID->"a4b5d3f8-4891-4fb9-8ea2-\
ad17f17119e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"2", "/", "5"}]], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", "n"], 
        SuperscriptBox["x", 
         RowBox[{"n", "+", 
          RowBox[{"2", "/", "5"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f1", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf1", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"pfs", "/", 
          SuperscriptBox["x", 
           RowBox[{"2", "/", "5"}]]}], "/.", "f1rep"}], ",", "x"}], "]"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf1", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf1", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"2", "/", "5"}]], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["b", "n"], 
          SuperscriptBox["x", 
           RowBox[{"n", "+", 
            RowBox[{"2", "/", "5"}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
      "f1rep"}], "/.", "solf1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", "f1rep"}], "/.", 
     "solf1"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.873191377177107*^9, {3.873191828224931*^9, 3.873191848894553*^9}, 
   3.8731918984523687`*^9, {3.8731920554607697`*^9, 3.873192086213915*^9}, {
   3.873192322870296*^9, 3.8731923614865427`*^9}, {3.873192804505762*^9, 
   3.873192878457643*^9}, {3.873192961451557*^9, 3.873192969818637*^9}, {
   3.8731935024185057`*^9, 3.873193509250462*^9}, {3.873193558560095*^9, 
   3.873193558727137*^9}, {3.873193627422468*^9, 3.87319362776777*^9}, {
   3.873194961599968*^9, 3.873194961698284*^9}, {3.87319500663622*^9, 
   3.87319501910396*^9}, {3.8731951197116203`*^9, 3.873195119812297*^9}, {
   3.8731951523268547`*^9, 3.873195152490055*^9}, {3.8732064872899027`*^9, 
   3.873206508009631*^9}, {3.873206539021842*^9, 3.873206539144484*^9}, {
   3.8732065799725*^9, 3.873206596276804*^9}, {3.873206639260255*^9, 
   3.873206660701727*^9}, {3.873294040153605*^9, 3.873294040216969*^9}, {
   3.87691060667273*^9, 3.87691062545426*^9}, {3.876910706919756*^9, 
   3.8769107197222443`*^9}, {3.876910805857567*^9, 3.876910858314795*^9}, {
   3.87691209968167*^9, 3.876912101103895*^9}, {3.876912139588544*^9, 
   3.876912140936598*^9}, {3.877188171264501*^9, 3.8771881818786793`*^9}, {
   3.877188469745867*^9, 3.877188529112013*^9}, {3.877188603144318*^9, 
   3.877188614521937*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"ab89c8fb-cc32-4a5a-8b09-73eebfbdfeff"],

Cell[TextData[{
 "solution for f2 with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"3", "/", "5"}]], TraditionalForm]],ExpressionUUID->
  "ed654a66-d9c5-4117-8689-2bc4bcb0706b"],
 " leading term"
}], "Text",
 CellChangeTimes->{{3.873191300690055*^9, 3.873191328573491*^9}, {
  3.876910796226407*^9, 3.876910801461298*^9}, {3.877188429874825*^9, 
  3.877188429911837*^9}, {3.877188461492612*^9, 3.877188489585849*^9}, {
  3.877188534315452*^9, 
  3.877188534415063*^9}},ExpressionUUID->"c9a3f37b-b400-4237-8788-\
95ee8c1d1324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f2", "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"3", "/", "5"}]], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "n"], 
        SuperscriptBox["x", 
         RowBox[{"n", "+", 
          RowBox[{"3", "/", "5"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f2", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf2", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"pfs", "/", 
          SuperscriptBox["x", 
           RowBox[{"3", "/", "5"}]]}], "/.", "f2rep"}], ",", "x"}], "]"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf2", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf2", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"3", "/", "5"}]], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", "n"], 
          SuperscriptBox["x", 
           RowBox[{"n", "+", 
            RowBox[{"3", "/", "5"}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
      "f2rep"}], "/.", "solf2"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]2", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", "f2rep"}], "/.", 
     "solf2"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.873191377177107*^9, {3.873191828224931*^9, 3.873191848894553*^9}, 
   3.8731918984523687`*^9, {3.8731920554607697`*^9, 3.873192086213915*^9}, {
   3.873192322870296*^9, 3.8731923614865427`*^9}, {3.873192804505762*^9, 
   3.873192878457643*^9}, {3.873192961451557*^9, 3.873192969818637*^9}, {
   3.8731935024185057`*^9, 3.873193509250462*^9}, {3.873193558560095*^9, 
   3.873193558727137*^9}, {3.873193627422468*^9, 3.87319362776777*^9}, {
   3.873194961599968*^9, 3.873194961698284*^9}, {3.87319500663622*^9, 
   3.87319501910396*^9}, {3.8731951197116203`*^9, 3.873195119812297*^9}, {
   3.8731951523268547`*^9, 3.873195152490055*^9}, {3.8732064872899027`*^9, 
   3.873206508009631*^9}, {3.873206539021842*^9, 3.873206539144484*^9}, {
   3.8732065799725*^9, 3.873206596276804*^9}, {3.873206639260255*^9, 
   3.873206660701727*^9}, {3.873294040153605*^9, 3.873294040216969*^9}, {
   3.87691060667273*^9, 3.87691062545426*^9}, {3.876910706919756*^9, 
   3.8769107197222443`*^9}, {3.876910805857567*^9, 3.876910858314795*^9}, {
   3.87691209968167*^9, 3.876912101103895*^9}, {3.876912139588544*^9, 
   3.876912140936598*^9}, {3.877188171264501*^9, 3.8771881818786793`*^9}, {
   3.877188451704522*^9, 3.877188459364978*^9}, {3.877188531765319*^9, 
   3.8771885609973707`*^9}, {3.8771886203853807`*^9, 3.877188627456842*^9}, {
   3.8771887914030743`*^9, 3.877188794457437*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"c93e73c3-9a39-4f40-a1c9-d7c9fa1a1ce9"],

Cell[TextData[{
 "solution for f3 with ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"4", "/", "5"}]], TraditionalForm]],ExpressionUUID->
  "5a21a8f6-0669-4f7b-aa26-c8fcea19f638"],
 " leading term"
}], "Text",
 CellChangeTimes->{{3.873191300690055*^9, 3.873191328573491*^9}, {
  3.876910796226407*^9, 3.876910801461298*^9}, {3.877188429874825*^9, 
  3.877188437880932*^9}, {3.877188566203486*^9, 
  3.877188566716668*^9}},ExpressionUUID->"1eb6d328-2d85-42d3-b2b5-\
ef090b3118af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f3", "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"4", "/", "5"}]], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["d", "n"], 
        SuperscriptBox["x", 
         RowBox[{"n", "+", 
          RowBox[{"4", "/", "5"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f3", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf3", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"pfs", "/", 
          SuperscriptBox["x", 
           RowBox[{"4", "/", "5"}]]}], "/.", "f3rep"}], ",", "x"}], "]"}], 
      "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf3", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf3", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"4", "/", "5"}]], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["d", "n"], 
          SuperscriptBox["x", 
           RowBox[{"n", "+", 
            RowBox[{"4", "/", "5"}]}]]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
      "f3rep"}], "/.", "solf3"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]3", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "x", "]"}], "/.", "f3rep"}], "/.", 
     "solf3"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.873191377177107*^9, {3.873191828224931*^9, 3.873191848894553*^9}, 
   3.8731918984523687`*^9, {3.8731920554607697`*^9, 3.873192086213915*^9}, {
   3.873192322870296*^9, 3.8731923614865427`*^9}, {3.873192804505762*^9, 
   3.873192878457643*^9}, {3.873192961451557*^9, 3.873192969818637*^9}, {
   3.8731935024185057`*^9, 3.873193509250462*^9}, {3.873193558560095*^9, 
   3.873193558727137*^9}, {3.873193627422468*^9, 3.87319362776777*^9}, {
   3.873194961599968*^9, 3.873194961698284*^9}, {3.87319500663622*^9, 
   3.87319501910396*^9}, {3.8731951197116203`*^9, 3.873195119812297*^9}, {
   3.8731951523268547`*^9, 3.873195152490055*^9}, {3.8732064872899027`*^9, 
   3.873206508009631*^9}, {3.873206539021842*^9, 3.873206539144484*^9}, {
   3.8732065799725*^9, 3.873206596276804*^9}, {3.873206639260255*^9, 
   3.873206660701727*^9}, {3.873294040153605*^9, 3.873294040216969*^9}, {
   3.87691060667273*^9, 3.87691062545426*^9}, {3.876910706919756*^9, 
   3.8769107197222443`*^9}, {3.876910805857567*^9, 3.876910858314795*^9}, {
   3.87691209968167*^9, 3.876912101103895*^9}, {3.876912139588544*^9, 
   3.876912140936598*^9}, {3.877188171264501*^9, 3.8771881818786793`*^9}, {
   3.877188439408565*^9, 3.877188448123266*^9}, {3.877188562953662*^9, 
   3.8771885846685247`*^9}, {3.877188631180483*^9, 3.877188638589488*^9}, 
   3.877188757703268*^9, {3.8771888182902813`*^9, 3.877188827353045*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"f8b5fd9a-a151-48cb-8b3e-f86ed15dcd60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"piLGlocal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]0", "[", "x", "]"}], ",", 
     RowBox[{"\[Omega]1", "[", "x", "]"}], ",", 
     RowBox[{"\[Omega]2", "[", "x", "]"}], ",", 
     RowBox[{"\[Omega]3", "[", "x", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872696676672406*^9, 3.872696691099923*^9}, {
   3.872812910135315*^9, 3.8728133681941442`*^9}, {3.872813650747405*^9, 
   3.872813651484424*^9}, {3.8728140070913963`*^9, 3.872814043167233*^9}, {
   3.872814590844812*^9, 3.872814590925251*^9}, 3.87319517903411*^9, {
   3.873195303284589*^9, 3.873195306401157*^9}, {3.873195359418396*^9, 
   3.873195369135748*^9}, {3.8731959252336397`*^9, 3.8731959309026737`*^9}, {
   3.873196054452217*^9, 3.873196064851873*^9}, {3.873196620108374*^9, 
   3.8731966206001863`*^9}, {3.873196660391082*^9, 3.873196660618099*^9}, {
   3.873207021600481*^9, 3.873207030615118*^9}, {3.873293853961843*^9, 
   3.873293854135182*^9}, {3.876912635652115*^9, 3.8769126487650557`*^9}, {
   3.8769127526339808`*^9, 3.876912756386495*^9}, {3.877188693681415*^9, 
   3.877188694080801*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"50f9a113-5664-4799-b640-60e507d7b61d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral symplectic basis from numerical conifold periods", \
"Subsubsection",
 CellChangeTimes->{{3.8728134301649017`*^9, 3.872813440466175*^9}, 
   3.876925355819181*^9},ExpressionUUID->"11111f93-b348-482c-bbbb-\
2f53b989bc7f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "function", " ", "that", " ", "computes", " ", "transition", " ", "matrix",
     " ", "from", " ", "local", " ", "basis", " ", "to", " ", "integral", " ",
     "basis", " ", "via", " ", "a", " ", "midpoint", " ", "match"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TransitionMatrix", "[", 
   RowBox[{"piloc_", ",", "piint_", ",", "midpoint_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "mat", ",", "pilocmid", ",", "piintmid", ",", "pilocmidcoefs", ",", 
      "piintmidcoefs", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"ansatz", " ", "for", " ", "transition", " ", "matrix"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i", ",", "j"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"periods", " ", "expanded", " ", "around", " ", "midpoint"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"pilocmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piloc", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piint", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"coefficients", " ", "at", " ", "midpoint"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pilocmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pilocmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"piintmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"solution", " ", "for", " ", "transition", " ", "matrix"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"mat", ".", "pilocmidcoefs"}], "==", "piintmidcoefs"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mat", "/.", "sol"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellLabel->
  "In[121]:=",ExpressionUUID->"79a367cd-23cc-49e8-a197-72e1f5b710fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TCtoLG", "=", 
  RowBox[{
   RowBox[{"TransitionMatrix", "[", 
    RowBox[{
     RowBox[{"piLGlocal", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "x"}]}], "}"}]}], ",", "piC", ",", 
     RowBox[{"3", 
      RowBox[{"xs", "/", "2"}]}]}], "]"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.873195668655612*^9, 3.8731957487718487`*^9}, {
   3.8731962459608917`*^9, 3.8731962708381844`*^9}, {3.8731963056037292`*^9, 
   3.873196407122843*^9}, {3.873196445642839*^9, 3.873196471631837*^9}, {
   3.87319655814495*^9, 3.873196591725319*^9}, {3.873196873005968*^9, 
   3.873196927076836*^9}, {3.873196983223398*^9, 3.873197006395262*^9}, {
   3.8731970528215513`*^9, 3.8731970727543697`*^9}, {3.873197122916585*^9, 
   3.873197160699133*^9}, {3.873197214050249*^9, 3.873197221632616*^9}, {
   3.873197252799781*^9, 3.87319728405123*^9}, {3.873200532332583*^9, 
   3.873200844320463*^9}, {3.8732050550943823`*^9, 3.873205108438705*^9}, {
   3.8732052363272533`*^9, 3.873205247504533*^9}, {3.8732054877935877`*^9, 
   3.8732054896378317`*^9}, {3.8732060674891977`*^9, 3.873206109665258*^9}, {
   3.873206329382819*^9, 3.873206400403071*^9}, {3.8732076087286587`*^9, 
   3.8732076170846033`*^9}, {3.873207766430852*^9, 3.873207771561906*^9}, 
   3.8732095542049294`*^9, {3.873293846361784*^9, 3.87329385033792*^9}, {
   3.873293880863223*^9, 3.8732938812517357`*^9}, {3.873294088784952*^9, 
   3.873294091418679*^9}, {3.873294324431876*^9, 3.873294332378108*^9}, 
   3.873296615395097*^9, {3.876925361874379*^9, 3.876925370684759*^9}, {
   3.876925541815034*^9, 3.87692554398557*^9}, {3.8769255750526237`*^9, 
   3.876925575743964*^9}, {3.877188696415565*^9, 3.877188696780896*^9}, {
   3.877188961739087*^9, 3.877188962177024*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"f4947271-ddae-4c3d-949c-cec7e8e89370"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.4043201925530973838455051797383869697625189335507229547273`32.\
602473209493915", "+", 
      RowBox[{
      "0.2937558148211416391695635253578847687269363971668339576873`32.\
602473209493915", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0278741781615891382051478852999056266515983022353132697669`32.\
602473209493915"}], "-", 
      RowBox[{
      "0.0857878992402127899194670608870254360740865727284834209685`32.\
602473209493915", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0019009119935775678693954487924156711472312419868511104441`32.\
602473209493915"}], "+", 
      RowBox[{
      "0.0058504055482526878676455554999095109090530812066152601363`32.\
602473209493915", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.0000706813826575903914731576541409524181276689612323551533`32.\
602473209493915", "-", 
      RowBox[{
      "0.0000513530304389603039211514570770252192868633632083464972`32.\
602473209493915", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.4251274089663242185584589102525367371641155693668936351445`33.\
15957931094102", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0474223843706091170946581166412731864772749835434462210103`33.\
15957931094102"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "0.003234024647885700415021519457808546119134585886957470695`33.\
15957931094102", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.000074318803821386462302451894262773915159057244529036014`33.\
15957931094102"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.4628441989950083170766800567612926008860958313479814011733`32.\
98254331917185", "-", 
      RowBox[{
      "0.2125637044831621092792294551265463215973003052835276112594`32.\
98254331917185", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0385211668108460964922379462181148990148657587362904977632`32.\
98254331917185"}], "+", 
      RowBox[{
      "0.0237111921853045585473290583207177661178183077672030402441`32.\
98254331917185", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0026269957655018839936284114855475036907883376705961051026`32.\
98254331917185"}], "-", 
      RowBox[{
      "0.0016170123239428502075107597289098087384559593781093956114`32.\
98254331917185", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.0002557276448270006908879824147324072317090056861409498306`32.\
98254331917185", "+", 
      RowBox[{
      "0.0000371594019106932311512259471314355480377670090259043238`32.\
98254331917185", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.5875116296422832783391270507459868678079245161685518005892`33.\
409051456282604", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.1715757984804255798389341217828754848398400945616411340795`33.\
409051456282604"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "0.0117008110965053757352911110004208265424292071731906593888`33.\
409051456282604", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0001027060608779206078423029141593328922551986939434352971`33.\
409051456282604"}], " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.873296630297986*^9, 3.8732971732870283`*^9, 3.873355810204321*^9, 
   3.8733790916847687`*^9, 3.87337958363861*^9, 3.875105037846572*^9, 
   3.875105184307653*^9, 3.87511953124378*^9, 3.875119634747902*^9, 
   3.8753740054144506`*^9, 3.876910373044598*^9, 3.876910405385062*^9, 
   3.8769141100613413`*^9, 3.87692538548599*^9, 3.8769254504473257`*^9, 
   3.8769255513490677`*^9, 3.876925582794924*^9, 3.876943912947267*^9, {
   3.8771886767634897`*^9, 3.877188700918386*^9}, 3.877188882551984*^9, 
   3.877188968400811*^9, 3.877424223052943*^9, 3.877604708773511*^9, 
   3.8776997414453077`*^9, 3.878133279040504*^9, 3.878158817372617*^9, 
   3.87821128742929*^9, 3.878237568974001*^9, 3.890236031736706*^9, 
   3.890310293008564*^9, 3.8916766524252996`*^9, 3.892798991291101*^9, 
   3.892890732646655*^9, 3.892890941636306*^9, 3.892900455001211*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"1a7a6a23-fb8c-4b1b-9c77-4d6e18b1efdd"]
}, Open  ]],

Cell["Transition matrix at another midpoint:", "Text",
 CellChangeTimes->{{3.876925801113791*^9, 
  3.876925807305904*^9}},ExpressionUUID->"4f20fa33-77e1-4772-b32d-\
0bbc0d0940f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TCtoLG2", "=", 
  RowBox[{
   RowBox[{"TransitionMatrix", "[", 
    RowBox[{
     RowBox[{"piLGlocal", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"1", "/", "x"}]}], "}"}]}], ",", "piC", ",", 
     RowBox[{"7", 
      RowBox[{"xs", "/", "4"}]}]}], "]"}], "//", "Chop"}]}]], "Input",
 CellChangeTimes->{{3.873296628842229*^9, 3.8732966467947702`*^9}, {
  3.876925374918194*^9, 3.876925383045642*^9}, {3.876925546067524*^9, 
  3.876925578088917*^9}, {3.877188699150982*^9, 3.877188699540689*^9}, {
  3.877188965326666*^9, 3.877188965692417*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"e032fa71-ca39-48d0-9096-acb612bcd9fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.4043201925530973448089287165578741914201574835796527139989`32.\
82354961021049", "+", 
      RowBox[{
      "0.2937558148211416335074281942521037082276126998062325416148`32.\
82354961021049", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0278741781615891139807085647871041949019767354580239558127`32.\
82354961021049"}], "-", 
      RowBox[{
      "0.0857878992402127864046217087435511083914313295161594510912`32.\
82354961021049", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.001900911993577572900920715052723233136821621487739971766`32.\
82354961021049"}], "+", 
      RowBox[{
      "0.0058504055482526871373525673762892817677153238196625766754`32.\
82354961021049", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.0000706813826575907449253254499305143471017291171916968122`32.\
82354961021049", "-", 
      RowBox[{
      "0.0000513530304389602526035585620568002403723900307172656323`32.\
82354961021049", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.4251274089663242173286696360442961211105792802182338076942`33.\
41372452297594", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0474223843706091163316424388059764973393096240150527121804`33.\
41372452297594"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "0.0032340246478857002565694134401399295963679889343906006897`33.\
41372452297594", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0000743188038213864511736127246663479420488812691269591515`33.\
41372452297594"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.4628441989950083177130457643142454963514041491668904323894`33.\
2279686866226", "-", 
      RowBox[{
      "0.2125637044831621086643348180224260135705321607038403453057`33.\
2279686866226", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.038521166810846096889259558545150057092084072860628026698`33.\
2279686866226"}], "+", 
      RowBox[{
      "0.0237111921853045581658212194030694215488356279996806235273`33.\
2279686866226", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.002626995765501883910718950966937283419724068186616072768`33.\
2279686866226"}], "-", 
      RowBox[{
      "0.0016170123239428501282847067200755004770726609974607102509`33.\
2279686866226", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.0002557276448270006850337229918188241222127778804910188987`33.\
2279686866226", "+", 
      RowBox[{
      "0.000037159401910693225586806362333222561482679021276280755`33.\
2279686866226", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.5875116296422832670148563885344247468092771208649104552003`33.\
62838199443644", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.1715757984804255728092434174959268294745296077754368141489`33.\
62838199443644"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "0.0117008110965053742747051347531803682597536924299613256038`33.\
62838199443644", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.0001027060608779205052071171241188829344262520236996370014`33.\
62838199443644"}], " ", "\[ImaginaryI]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.873296643438772*^9, 3.873296659170411*^9}, 
   3.8732972106302223`*^9, 3.8733558263157177`*^9, 3.873379108114463*^9, 
   3.873379589101561*^9, 3.8751050404621277`*^9, 3.875119531893119*^9, 
   3.875119635378488*^9, 3.875374006069221*^9, 3.876910373125222*^9, 
   3.876910406157032*^9, 3.876914110847439*^9, 3.876925389593603*^9, 
   3.876925451893488*^9, {3.876925554446554*^9, 3.876925584134288*^9}, 
   3.876943914397174*^9, 3.877188885874791*^9, 3.877188970629652*^9, 
   3.877424223654853*^9, 3.877604709379695*^9, 3.877699742071726*^9, 
   3.878133279776116*^9, 3.878158818081019*^9, 3.878211288135569*^9, 
   3.878237569680079*^9, 3.890236032456747*^9, 3.8903102937679987`*^9, 
   3.891676653158197*^9, 3.8927989920483418`*^9, 3.8928907333224497`*^9, 
   3.892890942293447*^9, 3.892900455730226*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"3eb96b6e-0a85-4af0-8c2c-b3c7274d48eb"]
}, Open  ]],

Cell["\<\
Check that the two transition matrices agree reasonably well:\
\>", "Text",
 CellChangeTimes->{{3.876925809239491*^9, 
  3.876925821687145*^9}},ExpressionUUID->"868f3089-b96a-4deb-9f4f-\
bd65c21f7e7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TCtoLG", ".", 
   RowBox[{"Inverse", "[", "TCtoLG2", "]"}]}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.876925568955806*^9, 3.876925593699655*^9}, {
  3.87718891893132*^9, 3.877188923225107*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"e094138e-a8fd-40bf-9ce0-cb7c9d5945ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.0000000000000000771473906775502796385492524587346751760822`32.\
04857843284647", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", 
     "1.0000000000000001033738048792796291889978856202778758982567`32.\
30932937655669", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", 
     "1.0000000000000000116006883086500950281730886622745404446706`32.\
24529585829604", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", 
     "0.999999999999999819374243726089709581002667967109800779266`32.\
37379207627214"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.876925590215641*^9, 3.876925594119773*^9}, 
   3.8769439144539137`*^9, 3.877188973907646*^9, 3.877424223675947*^9, 
   3.877604709410138*^9, 3.8776997420962257`*^9, 3.878133279804579*^9, 
   3.8781588181171513`*^9, 3.878211288203742*^9, 3.878237569703259*^9, 
   3.890236032482914*^9, 3.890310293803616*^9, 3.89167665318452*^9, 
   3.892798992073448*^9, 3.892890733360725*^9, 3.8928909422979937`*^9, 
   3.892900455746644*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"016fc053-aee3-47b2-8df0-f823147d0814"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"piLG", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"TCtoLG", ".", "piLGlocal"}], ",", "50"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.873293920510592*^9, 3.8732939250241756`*^9}, {
  3.876925397950135*^9, 3.876925402416009*^9}, {3.876925900538129*^9, 
  3.876925914853979*^9}, {3.877188915246336*^9, 3.877188915661024*^9}, {
  3.8771889926658897`*^9, 3.8771889962490797`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"ceb07892-e860-4ac6-8e85-35694a9ce404"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy", "Subsubsection",
 CellChangeTimes->{{3.8732771493207607`*^9, 3.87327715762717*^9}, {
  3.873293480405005*^9, 
  3.873293481882575*^9}},ExpressionUUID->"9d5de085-0505-4874-83e8-\
1afe0ad24ab7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"piLGnil", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"piLG", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "//", 
    "N"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"shifts", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"n", "/", "5"}]], "->", 
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{"n", "/", "5"}]], 
       RowBox[{"Exp", "[", 
        RowBox[{"2", "\[Pi]", " ", "n", " ", 
         RowBox[{"\[ImaginaryI]", "/", "5"}]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLGshift", "=", 
   RowBox[{
    RowBox[{"piLGnil", "/.", "shifts"}], "//", "N"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.873280171539011*^9, 3.873280230239358*^9}, {
   3.873379002538052*^9, 3.873379005360375*^9}, 3.876906984354179*^9, {
   3.876915120376799*^9, 3.8769152801808243`*^9}, {3.876915345053021*^9, 
   3.876915348577651*^9}, {3.877189049848328*^9, 3.87718907400914*^9}, {
   3.877189121159575*^9, 3.8771891212006073`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"8bb3d2a9-7ee9-40fd-9fed-32a13cd3af8b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MLG", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"m", ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"diff", "=", 
   RowBox[{
    RowBox[{"MLG", ".", "piLGnil"}], "-", "piLGshift"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"diff", ",", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "5"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"eqs", "==", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MLG", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MLG", "/.", "sol"}], "//", "Chop"}], "//", "Round"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MLG", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8769152873048162`*^9, 3.8769153665663652`*^9}, {
  3.8771890776816483`*^9, 3.877189126450678*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"3222262b-66a0-446d-b5c4-1f278922958c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "4"}], "3", "1", "1"},
     {
      RowBox[{"-", "1"}], "1", "0", "0"},
     {
      RowBox[{"-", "2"}], "5", "1", "0"},
     {
      RowBox[{"-", "5"}], "3", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.876915333314904*^9, 3.876915366922873*^9}, 
   3.876943911520996*^9, {3.877189096805202*^9, 3.877189126697089*^9}, 
   3.877424223848722*^9, 3.8776047095824203`*^9, 3.877699742274353*^9, 
   3.878133279986492*^9, 3.878158818290101*^9, 3.878211288401538*^9, 
   3.878237569883565*^9, 3.890236032667491*^9, 3.890310294007228*^9, 
   3.891676653435802*^9, 3.892798992265594*^9, 3.8928907380462418`*^9, 
   3.892890942421232*^9, 3.89290045585159*^9},
 CellLabel->
  "Out[135]//MatrixForm=",ExpressionUUID->"2885ebc3-f31d-426d-a673-\
fb6a139f718c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M0", ".", "MC", ".", "MLG"}]], "Input",
 CellChangeTimes->{{3.876915375109274*^9, 3.876915379956835*^9}, {
  3.877189129155038*^9, 3.877189129544314*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"def1bb6c-27c4-4e2e-9b7c-a974f242b3ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8769153802212477`*^9, 3.876943911546047*^9, 
  3.877189129750619*^9, 3.877424223852819*^9, 3.8776047095865593`*^9, 
  3.877699742288392*^9, 3.878133279995799*^9, 3.878158818297276*^9, 
  3.878211288405446*^9, 3.878237569891694*^9, 3.890236032676751*^9, 
  3.89031029401515*^9, 3.891676653489478*^9, 3.892798992279999*^9, 
  3.892890738050952*^9, 3.892890942425556*^9, 3.892900455855548*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"c28ffcb0-991d-48f2-9097-6fc80c5977dd"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Analytic continuation to regular point", "Subsection",
 CellChangeTimes->{{3.872696624463204*^9, 3.872696637135098*^9}, {
   3.873194283875114*^9, 3.8731943032506332`*^9}, 3.873206419631131*^9, {
   3.875190962382564*^9, 3.875190969797838*^9}, {3.876736616974312*^9, 
   3.876736617103595*^9}, {3.876926209039969*^9, 
   3.876926212055872*^9}},ExpressionUUID->"c576b086-8798-4806-8af9-\
751f5f55966d"],

Cell[CellGroupData[{

Cell["Local periods", "Subsubsection",
 CellChangeTimes->{{3.873206321409937*^9, 
  3.8732063238399267`*^9}},ExpressionUUID->"b3ebabec-70fe-4f36-a89a-\
846e6b27f4b5"],

Cell["Picard-Fuchs operator centered around attractor point", "Text",
 CellChangeTimes->{{3.873194920057122*^9, 
  3.8731949391805077`*^9}},ExpressionUUID->"c3220c61-ea21-4193-a953-\
6255c5f6698c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "100"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pos", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "/", 
    SuperscriptBox["5", "5"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pfat", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"pf", "/.", 
      RowBox[{"{", 
       RowBox[{"f", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "x", "}"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"x", "-", "pos"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", 
       RowBox[{"x", "+", "pos"}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8728128952300043`*^9, 3.872812897200782*^9}, {
   3.8731948084739037`*^9, 3.873194884698338*^9}, {3.87319519044177*^9, 
   3.87319519834302*^9}, {3.873205498499378*^9, 3.873205498549939*^9}, {
   3.873205548949534*^9, 3.873205549011602*^9}, {3.873206019381669*^9, 
   3.873206022789607*^9}, {3.8732082307151937`*^9, 3.873208231037409*^9}, {
   3.873208261746455*^9, 3.873208265213057*^9}, 3.873208543215234*^9, {
   3.873208825717618*^9, 3.873208825744959*^9}, {3.873272696396016*^9, 
   3.873272696754367*^9}, 3.873366400290435*^9, {3.8738817616981792`*^9, 
   3.8738817620032387`*^9}, 3.8743467892650433`*^9, 3.8745888139200373`*^9, {
   3.87519101833733*^9, 3.8751910395233*^9}, 3.875191519138555*^9, {
   3.875191708486801*^9, 3.87519171120411*^9}, {3.8751919187181597`*^9, 
   3.8751919188709307`*^9}, {3.875284658129101*^9, 3.875284684145027*^9}, 
   3.875285007519755*^9, {3.875285156045556*^9, 3.875285157443598*^9}, {
   3.87673663918822*^9, 3.876736651894477*^9}, {3.876736770169484*^9, 
   3.8767367755748587`*^9}, {3.876737012649276*^9, 3.876737012696492*^9}, {
   3.876737067312128*^9, 3.876737067374929*^9}, 3.876737880576928*^9, {
   3.876737972873831*^9, 3.8767379759448433`*^9}, 3.8767380464617863`*^9, {
   3.876738631974244*^9, 3.876738632915861*^9}, {3.876739067655725*^9, 
   3.8767390677359533`*^9}, {3.876750839578884*^9, 3.876750839817375*^9}, {
   3.876750993651169*^9, 3.876750995249957*^9}, 3.8768208525414953`*^9, {
   3.876821187753036*^9, 3.876821188865364*^9}, {3.876821323776649*^9, 
   3.876821323865679*^9}, 3.876926221126141*^9, {3.876926284783929*^9, 
   3.876926286026804*^9}, {3.877189174740024*^9, 3.877189177516357*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"46a2f6bd-e6e6-402f-9dfc-e2280b9f9e23"],

Cell["solution for f0 with constant leading term", "Text",
 CellChangeTimes->{{3.873191300690055*^9, 
  3.873191328573491*^9}},ExpressionUUID->"b20b98ad-d464-4090-a4d6-\
67f7ab98bae2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f0", "[", "x_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["a", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "4", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f0rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f0", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf0", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pfat", "/.", "f0rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "6"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf0", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf0", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f0", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["a", "n"], 
           SuperscriptBox["x", "n"]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "4", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
       "f0rep"}], "/.", "solf0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]0", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f0rep"}], "/.", "solf0"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.873191377177107*^9, {3.873191828224931*^9, 3.873191848894553*^9}, 
   3.8731918984523687`*^9, {3.8731920554607697`*^9, 3.873192086213915*^9}, {
   3.873192322870296*^9, 3.8731923614865427`*^9}, {3.873192804505762*^9, 
   3.873192878457643*^9}, {3.873192961451557*^9, 3.873192969818637*^9}, {
   3.8731935024185057`*^9, 3.873193509250462*^9}, {3.873193558560095*^9, 
   3.873193558727137*^9}, {3.873193627422468*^9, 3.87319362776777*^9}, {
   3.873194961599968*^9, 3.873194961698284*^9}, {3.87319500663622*^9, 
   3.87319501910396*^9}, {3.8731951197116203`*^9, 3.873195119812297*^9}, {
   3.8731951523268547`*^9, 3.873195152490055*^9}, {3.875191605773975*^9, 
   3.875191605822425*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"ec5a97bf-e1ae-46bd-98ae-79c71fd055e9"],

Cell["Solution for f1 with linear leading term", "Text",
 CellChangeTimes->{{3.873191975161954*^9, 3.87319199607029*^9}, {
  3.873212890973465*^9, 
  3.873212896994953*^9}},ExpressionUUID->"932adf92-1452-4c7c-a5a7-\
7f3d5c9f9ea4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{"x", "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["b", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "4", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f1", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equation"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf1", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pfat", "/.", "f1rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "6"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf1", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf1", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f1", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["b", "n"], 
          SuperscriptBox["x", "n"]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "4", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
      "f1rep"}], "/.", "solf1"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]1", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f1rep"}], "/.", "solf1"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.873191375609221*^9, 3.873191388939456*^9}, {
   3.873191778251012*^9, 3.873191813800117*^9}, {3.873191860792021*^9, 
   3.873191861028808*^9}, {3.873191918555339*^9, 3.87319199309118*^9}, {
   3.873192092064415*^9, 3.8731921243469143`*^9}, {3.873192256021747*^9, 
   3.873192318250476*^9}, {3.873192893413906*^9, 3.8731928945413437`*^9}, {
   3.873192936393096*^9, 3.8731929890614347`*^9}, {3.873194991114317*^9, 
   3.8731950284123077`*^9}, {3.873195084771949*^9, 3.873195085226521*^9}, {
   3.873195121862688*^9, 3.87319512197831*^9}, {3.873195157090392*^9, 
   3.873195157184469*^9}, 3.873200960413954*^9, {3.875191602728511*^9, 
   3.8751916027788353`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"6dc2b388-d07e-4652-b816-a1459275c52b"],

Cell["Solution for f2 with square leading term", "Text",
 CellChangeTimes->{{3.873192021464046*^9, 3.873192026639834*^9}, {
  3.873212901041444*^9, 
  3.8732129052691917`*^9}},ExpressionUUID->"c1488aed-575f-4ac4-8f52-\
21ad3b2a1bed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f2", "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "4", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f2rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f2", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf2", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pfat", "/.", "f2rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "6"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf2", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf2", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["c", "n"], 
           SuperscriptBox["x", "n"]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "4", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
       "f2rep"}], "/.", "solf2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]2", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f2rep"}], "/.", "solf2"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.873192018334791*^9, 3.873192036653221*^9}, {
   3.873192137684669*^9, 3.873192190906652*^9}, {3.873192247774341*^9, 
   3.873192247962631*^9}, {3.873192898320387*^9, 3.873192929706777*^9}, {
   3.873193132480571*^9, 3.8731931664866037`*^9}, {3.8731950306023273`*^9, 
   3.87319503666685*^9}, {3.8731950713477716`*^9, 3.873195082400971*^9}, {
   3.8731951239438677`*^9, 3.873195124042407*^9}, {3.873195160796198*^9, 
   3.873195160877494*^9}, 3.873200921238558*^9, {3.873200955706842*^9, 
   3.873200957307439*^9}, {3.875191600213203*^9, 3.875191600408059*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"dff00b9b-14e0-4aa1-9814-7d70e293d5fc"],

Cell["Solution for f3 with cube leading term", "Text",
 CellChangeTimes->{{3.873192221363536*^9, 3.8731922277881613`*^9}, {
  3.873212909800489*^9, 
  3.8732129125873137`*^9}},ExpressionUUID->"b5a7b70c-e412-4629-ab6c-\
93a72b92d9f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"power", " ", "series", " ", "ansatz"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f3", "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["x", "3"], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["d", "n"], 
        SuperscriptBox["x", "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "4", ",", "ord"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"form", " ", "of", " ", "period"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f3rep", "=", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f3", "[", "x", "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "equations", " ", "from", " ", "plugging", " ", "ansatz", " ", "into", 
     " ", "PF", " ", "equations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqsf3", "=", 
     RowBox[{
      RowBox[{"CoefficientList", "[", 
       RowBox[{
        RowBox[{"pfat", "/.", "f3rep"}], ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{";;", 
        RowBox[{"-", "6"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "to", " ", "PF", " ", "for", " ", "ansatz", " ", 
     "coefficients"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solf3", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{"eqsf3", "==", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "solution", " ", "for", " ", "power", " ", "series", " ", "and", " ", 
     "periods"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "3"], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["d", "n"], 
           SuperscriptBox["x", "n"]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "4", ",", "ord"}], "}"}]}], "]"}]}], "/.", 
       "f3rep"}], "/.", "solf3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]3", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"f", "[", "x", "]"}], "/.", "f3rep"}], "/.", "solf3"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.872629744972643*^9, 3.872629764586832*^9}, {
   3.8726299680108967`*^9, 3.872630293829474*^9}, {3.872630326509152*^9, 
   3.8726305672307653`*^9}, {3.872630623368415*^9, 3.872630623517707*^9}, {
   3.872630660805709*^9, 3.872630765273274*^9}, {3.8726308282708673`*^9, 
   3.872631124047906*^9}, {3.872631165715345*^9, 3.872631236466794*^9}, {
   3.872631388814074*^9, 3.872631389118169*^9}, {3.872631755599827*^9, 
   3.872631794277553*^9}, {3.872631851506227*^9, 3.872631997094989*^9}, {
   3.872633398054307*^9, 3.872633442299402*^9}, {3.87263514524786*^9, 
   3.872635190047574*^9}, {3.8726356475031147`*^9, 3.872635647596717*^9}, {
   3.872635878043292*^9, 3.8726358781356277`*^9}, {3.872687919393813*^9, 
   3.872687919454257*^9}, {3.872814609994211*^9, 3.872814610063623*^9}, {
   3.873190683408375*^9, 3.8731906965784197`*^9}, {3.8731907796520777`*^9, 
   3.873190822147162*^9}, 3.8731912966876993`*^9, {3.873191349196238*^9, 
   3.8731913851798563`*^9}, {3.873192008816721*^9, 3.873192013613007*^9}, {
   3.873192212931415*^9, 3.873192231281609*^9}, 3.873193240425159*^9, {
   3.8731933144644003`*^9, 3.8731933974058237`*^9}, {3.87319351883444*^9, 
   3.873193534921625*^9}, {3.87319504208132*^9, 3.873195045382289*^9}, {
   3.87319509773108*^9, 3.8731951261280107`*^9}, {3.873195164233925*^9, 
   3.8731951643535757`*^9}, {3.873195254649728*^9, 3.8731952849180727`*^9}, 
   3.873200953584201*^9, {3.875191593884488*^9, 3.875191593956847*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"e5002c84-a01c-4875-8bb1-fbf2921632a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pilocal", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Omega]0", "[", "x", "]"}], ",", 
      RowBox[{"\[Omega]1", "[", "x", "]"}], ",", 
      RowBox[{"\[Omega]2", "[", "x", "]"}], ",", 
      RowBox[{"\[Omega]3", "[", "x", "]"}]}], "}"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"x", "-", "pos"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872696676672406*^9, 3.872696691099923*^9}, {
   3.872812910135315*^9, 3.8728133681941442`*^9}, {3.872813650747405*^9, 
   3.872813651484424*^9}, {3.8728140070913963`*^9, 3.872814043167233*^9}, {
   3.872814590844812*^9, 3.872814590925251*^9}, 3.87319517903411*^9, {
   3.873195303284589*^9, 3.873195306401157*^9}, {3.873195359418396*^9, 
   3.873195369135748*^9}, {3.8731959252336397`*^9, 3.8731959309026737`*^9}, {
   3.873196054452217*^9, 3.873196064851873*^9}, {3.873196620108374*^9, 
   3.8731966206001863`*^9}, {3.873196660391082*^9, 3.873196660618099*^9}, 
   3.875191053281414*^9, {3.8751917191006727`*^9, 3.875191719695552*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"3c9d90b7-5209-4324-b536-2f2c2aa43986"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Continuation matrix", "Subsubsection",
 CellChangeTimes->{{3.8728134301649017`*^9, 
  3.872813440466175*^9}},ExpressionUUID->"d24930da-a73d-4e41-a2b2-\
b75f5bd182ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "function", " ", "that", " ", "computes", " ", "transition", " ", "matrix",
     " ", "from", " ", "local", " ", "basis", " ", "to", " ", "integral", " ",
     "basis", " ", "via", " ", "a", " ", "midpoint", " ", "match"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TransitionMatrix", "[", 
   RowBox[{"piloc_", ",", "piint_", ",", "midpoint_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "mat", ",", "pilocmid", ",", "piintmid", ",", "pilocmidcoefs", ",", 
      "piintmidcoefs", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"ansatz", " ", "for", " ", "transition", " ", "matrix"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i", ",", "j"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"periods", " ", "expanded", " ", "around", " ", "midpoint"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"pilocmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piloc", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piint", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"coefficients", " ", "at", " ", "midpoint"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pilocmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pilocmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"piintmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"solution", " ", "for", " ", "transition", " ", "matrix"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"mat", ".", "pilocmidcoefs"}], "==", "piintmidcoefs"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mat", "/.", "sol"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{
    RowBox[{"TransitionMatrix", "[", 
     RowBox[{"pilocal", ",", "piLCS", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], " ", 
       RowBox[{"1", "/", 
        SuperscriptBox["5", "5"]}]}]}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"T", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdz1soQ3EAx/EhLWUsJJHbtEXmkiFFch4IeXFLK7IWbZM2FE2KiDBtNGSu
E0MRSRMhl0gyob0IkzpzeXASRcKK8/s/fPs8fyPlmqJqdw6HE8EGj3+G7D23
DOVaMzng9N5ucC+r0n4TCvcLJQJY8uqMh1FGqwS6p32kQvXsEQUvU76y4UNi
hArWN9IaGCB6boKuubNmKMofa4NnUUEdcLGkogcWVAbqoWX8YBBWZVqH4PnI
qAkuz7ZPwC6LLqmPNYPSSWG8p1OhZ733MqihQ6trhQLhWxv0q/6ehGGq5CnY
saB5gra89RfokyXmGlg/H7350CzmXkBaKrND/vBhYD8+L3ghsNa/rxN6e6wS
zdfcH6h1U7ugsfzad4C1QflM7A76Na+w5kgSZ2CtsHgB0lulRLvsXVB2z1Cv
jskYeFoXlwAnNhTEHasfBfktQuLVmk0FN2ONNdCU1amFydJ+ooUOf2ugGWo7
JZo4zTNVzbMu3f0R5em5JyInQzFhX8R/VVcieA==
  "],
 CellLabel->
  "In[165]:=",ExpressionUUID->"1aee4594-9b58-4f56-b844-3da3f6ed1a2c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.9696655045764480894309196757599463560841777668527206612703`42.\
964048805237354", 
      "76.858638733446310056409485575315787657164165330142878382498`42.\
964048805237354", 
      "40863.7440610562028614646619626953825129234899467446816236270701`42.\
964048805237354", 
      "3.23859654747930821586301719793056925715186134110671489408454719621`42.\
964048805237354*^7"},
     {
      RowBox[{
      "0.4848327522882240447154598378799731780420888834263603306351`42.\
96404880523735", "+", 
       RowBox[{
       "1.2720674399077398675638405031364970534883183002958758458456`42.\
96404880523735", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "38.4293193667231550282047427876578938285820826650714391912489`42.\
96404880523735", "+", 
       RowBox[{
       "506.2618833430344674412595827612053789277425230178190636969775`42.\
96404880523735", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "20431.8720305281014307323309813476912564617449733723408118135654`42.\
96404880523735", "+", 
       RowBox[{
       "799623.2105527452589245146064534118869511356333074745260530570821`42.\
96404880523735", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "1.61929827373965410793150859896528462857593067055335744704227138931`42.\
96404880523735*^7", "+", 
       RowBox[{
       "1.6545435507284722276985526991093856532052641347964365708706162544707`\
42.96404880523735*^9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "5.3267730650970144434387547704828545385409620298105716120999`42.\
964048805237354", "-", 
       RowBox[{
       "3.8162023197232196026915215094094911604649549008876275375372`42.\
964048805237354", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "3121.9982340507114917697491073656544540573306318477540836378882`42.\
964048805237354", "-", 
       RowBox[{
       "1518.7856500291034023237787482836161367832275690534571910909323`42.\
964048805237354", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "5.5715097919584092222223705421200740130097329118604133922631585091`42.\
964048805237354*^6", "-", 
       RowBox[{
       "2.3988696316582357767735438193602356608534068999224235781591693728`42.\
964048805237354*^6", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "1.23055329224800127200928681543969076820366684612436672731160307396948`\
42.964048805237354*^10", "-", 
       RowBox[{
       "4.9636306521854166830956580973281569596157924043893097126118493179329`\
42.964048805237354*^9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{
       "-", "0.9664718995397230652152679526615211461231699229130246488267`42.\
964048805237354"}], "+", 
       RowBox[{
       "0.7087673412752306528905862021565054118421204817473996115747`42.\
964048805237354", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{
       "-", "1426.4964992418247032861579539260245986286280265961270046495722`\
42.964048805237354"}], "-", 
       RowBox[{
       "650.1956311500094892355947066752887758802220167795246133329753`42.\
964048805237354", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{
       "-", "2.714243343872356256103622112625320087107250348523403503290233614\
3`42.964048805237354*^6"}], "-", 
       RowBox[{
       "1.7674997341854354005425208434670117251148402760407025886268134312`42.\
964048805237354*^6", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{
       "-", "6.096091021659118466268831276234668879018176657152466125911535331\
0794`42.964048805237354*^9"}], "-", 
       RowBox[{
       "4.6651788948066866493068236044888391748335269298526098187455105528846`\
42.964048805237354*^9", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.873207937772056*^9, 3.873207955506694*^9}, 
   3.8732082423252573`*^9, 3.873208386811164*^9, {3.8732085520941257`*^9, 
   3.873208557397892*^9}, 3.8732088309846497`*^9, 3.873209388087307*^9, {
   3.873210324322947*^9, 3.8732103438911953`*^9}, 3.87321050641138*^9, 
   3.873272884745977*^9, 3.873273117201717*^9, 3.873273158332687*^9, 
   3.873364022328784*^9, 3.873366433518918*^9, 3.873881201471468*^9, 
   3.873881797882968*^9, 3.873881925594235*^9, 3.873899454964233*^9, 
   3.873903966534912*^9, 3.873999383480857*^9, 3.874050949540092*^9, 
   3.8743467994660063`*^9, 3.874347380690242*^9, 3.874487829208974*^9, 
   3.874588834046811*^9, 3.8751910775543203`*^9, 3.875191117551787*^9, 
   3.875191172623868*^9, 3.875191307189189*^9, 3.875191581055532*^9, {
   3.8751916239610367`*^9, 3.875191639034565*^9}, {3.87519171718027*^9, 
   3.87519175335471*^9}, 3.875191928050346*^9, 3.87528473708454*^9, 
   3.875285044432514*^9, 3.875285188669078*^9, 3.876736684681881*^9, 
   3.8767368511467648`*^9, 3.876737020442038*^9, 3.87673709594703*^9, 
   3.8767379090042353`*^9, 3.8767380059580603`*^9, 3.8767381824087276`*^9, 
   3.876739083238819*^9, 3.8767510421460238`*^9, 3.876814903454565*^9, 
   3.876816366540092*^9, 3.8768207759488983`*^9, 3.876820979184314*^9, 
   3.876821110239542*^9, 3.876821218372572*^9, 3.876821353867539*^9, 
   3.876926259661643*^9, 3.876926311834487*^9, 3.876943941668939*^9, 
   3.877189157543757*^9, 3.8771892161889353`*^9, 3.890236045347962*^9, 
   3.8928025253650007`*^9, 3.892890942673272*^9, 3.8929004562431383`*^9},
 CellLabel->
  "Out[168]//MatrixForm=",ExpressionUUID->"8c85a693-7014-4ed3-a20f-\
dec85113c1b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"T2", "=", 
   RowBox[{
    RowBox[{"TransitionMatrix", "[", 
     RowBox[{"pilocal", ",", "piLCS", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "3"}], "/", 
       SuperscriptBox["5", "5"]}]}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"T2", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.876751046367798*^9, 3.876751046726677*^9}, {
  3.876751086651845*^9, 3.87675108774199*^9}, {3.8768208896054277`*^9, 
  3.876820890153225*^9}, {3.87682103881598*^9, 3.876821039018046*^9}, {
  3.876926264131834*^9, 3.876926269259094*^9}, {3.876926301592465*^9, 
  3.876926322892089*^9}, {3.8771891944671183`*^9, 3.8771891986825523`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"f89ce8d5-1543-4a18-9ca0-e8992df75800"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.9696655045764480894309196757598702756321489090004842340792`42.\
34419625562755", 
      "76.8586387334463100564094855762773813167406856071901991617113`42.\
34419625562755", 
      "40863.7440610562028614646619604029308074339277737239090441859114`42.\
34419625562755", 
      "3.2385965474793082158630171974001615934843088258510989578695614007`42.\
34419625562755*^7"},
     {
      RowBox[{
      "0.4848327522882240447154598378799351378160744545002421170395`42.\
34419625562755", "+", 
       RowBox[{
       "1.272067439907739703171922453507769990795676496835218926724`42.\
34419625562755", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "38.429319366723155028204742788138690658370342803595099580855`42.\
34419625562755", "+", 
       RowBox[{
       "506.2618833430357903188215234723174664953709086071171537992555`42.\
34419625562755", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "20431.8720305281014307323309802014654037169638868619545220943774`42.\
34419625562755", "+", 
       RowBox[{
       "799623.2105527441353081192101075925854703297948017158621940290327`42.\
34419625562755", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "1.61929827373965410793150859870008079674215441292554947893491296944`42.\
34419625562755*^7", "+", 
       RowBox[{
       "1.6545435507284676708983698556063369621829626305920071402923467295251`\
42.34419625562755*^9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
      "5.3267730650970127097723224199903366115129533099642022893187`42.\
344196255627544", "-", 
       RowBox[{
       "3.8162023197232191095157673605233099723870294905056567801721`42.\
344196255627544", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "3121.9982340507254427376572273125400269209311583921506066847362`42.\
344196255627544", "-", 
       RowBox[{
       "1518.7856500291073709564645704169523994861127258213514613977672`42.\
344196255627544", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "5.5715097919583973726826662138130062246080795961696644860569792567`42.\
344196255627544*^6", "-", 
       RowBox[{
       "2.3988696316582324059243576303227777564109893844051475865820870993`42.\
344196255627544*^6", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "1.23055329224799646644822705678813841416756738689843708264341091377422`\
42.344196255627544*^10", "-", 
       RowBox[{
       "4.9636306521854030126951095668190108865488878917760214208770391640231`\
42.344196255627544*^9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{
       "-", "0.9664718995397221983820517774153953234002160642312537350205`42.\
34419625562755"}], "+", 
       RowBox[{
       "0.708767341275232019048645863948956159176677251602069513443`42.\
34419625562755", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{
       "-", "1426.4964992418316787701120138977845961561693793834924548093713`\
42.34419625562755"}], "-", 
       RowBox[{
       "650.1956311500204828144514927974297259562694902596684719897722`42.\
34419625562755", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{
       "-", "2.714243343872350331333769948475797983391030424480815402201167821\
8`42.34419625562755*^6"}], "-", 
       RowBox[{
       "1.7674997341854260629677419711601929352914822482726098443180672495`42.\
34419625562755*^6", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{
       "-", "6.096091021659094438463532482986189242951861530039791181454341532\
512`42.34419625562755*^9"}], "-", 
       RowBox[{
       "4.6651788948066487808252972178573551238144393508603475806140920042638`\
42.34419625562755*^9", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.876751065870674*^9, 3.8767511241272507`*^9, 3.876814945970151*^9, 
   3.876816369502103*^9, 3.876820818822288*^9, 3.8768209793609037`*^9, 
   3.8768210599906054`*^9, 3.876821235728241*^9, 3.8768213757788343`*^9, 
   3.8769262779964952`*^9, {3.8769263201003036`*^9, 3.87692633142875*^9}, 
   3.876943949779214*^9, 3.877189167192157*^9, 3.877189207890087*^9, 
   3.890236054051875*^9, 3.892802525695492*^9, 3.8928909428162603`*^9, 
   3.8929004565634403`*^9},
 CellLabel->
  "Out[170]//MatrixForm=",ExpressionUUID->"d960303d-9e8d-4137-8c56-\
037a4f1601df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"T", ".", 
      RowBox[{"Inverse", "[", "T2", "]"}]}], ",", "5"}], "]"}], "//", 
   "Chop"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.87692630735723*^9, 3.876926384326993*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"d4054672-5b91-4848-b547-55e795a21ba5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`5.150514997831991", "0", "0", "0"},
     {"0", "0.9999999999995947195`5.150514997831991", "0", "0"},
     {"0", "0", "1.0000000000008610841`5.150514997831991", "0"},
     {"0", "0", "0", "0.9999999999994868228`5.150514997831991"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.876926320157611*^9, 3.876926384668291*^9}, 
   3.876943949839878*^9, 3.877189167212818*^9, 3.877189216226612*^9, 
   3.890236054087384*^9, 3.8928025257018137`*^9, 3.8928909428213243`*^9, 
   3.892900456569375*^9},
 CellLabel->
  "Out[171]//MatrixForm=",ExpressionUUID->"0e5eacf4-2078-4810-9cbb-\
f87be4266561"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"pireg", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"T", ".", "pilocal"}], ",", "50"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.873272708670638*^9, 3.873272713602201*^9}, {
  3.873272746366064*^9, 3.873272771143712*^9}, {3.873273722750166*^9, 
  3.873273726741551*^9}, {3.873273759222434*^9, 3.8732737595029993`*^9}, {
  3.8732764502191153`*^9, 3.873276450282164*^9}, {3.87327918067166*^9, 
  3.873279180764064*^9}, {3.8751911561273623`*^9, 3.875191165710793*^9}, {
  3.875191324070706*^9, 3.8751913245184937`*^9}, {3.87692639943871*^9, 
  3.876926399688943*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"e1750ebf-f595-4b73-910d-585ec1e278a5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Species scale and F1", "Section",
 CellChangeTimes->{{3.876914749213521*^9, 3.876914768280521*^9}, {
  3.876932470892955*^9, 3.8769324781753073`*^9}, {3.892890776801968*^9, 
  3.892890779818609*^9}},ExpressionUUID->"1f6a6755-52f2-4a15-b860-\
8f299a8d93a2"],

Cell["\<\
Here we study the behavior of the genus one free energy of the topological \
string for the species scale.\
\>", "Text",
 CellChangeTimes->{{3.8769324794325933`*^9, 3.8769325156414843`*^9}, {
  3.892890782400074*^9, 
  3.892890784953806*^9}},ExpressionUUID->"721805fc-e268-4d38-9af0-\
730f08449434"],

Cell[CellGroupData[{

Cell["LG-point behavior", "Subsubsection",
 CellChangeTimes->{{3.8903103016885977`*^9, 
  3.8903103361570473`*^9}},ExpressionUUID->"e962099e-013e-49e2-950a-\
b51d260cafa1"],

Cell["\<\
Here we assemble F1 in a convenient way for the LG-patch. The final result \
\>", "Text",
 CellChangeTimes->{{3.890316332489685*^9, 3.890316347594406*^9}, {
  3.890316378290647*^9, 
  3.8903163813562603`*^9}},ExpressionUUID->"58c3e62f-7336-42dd-adb8-\
f4fd4f0db86b"],

Cell["Setting up periods and derivatives", "Text",
 CellChangeTimes->{{3.890310412203536*^9, 
  3.890310424904564*^9}},ExpressionUUID->"4174db4b-3bab-42ba-aba5-\
67de5f6cc48d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"piloc", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"piLGlocal", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"1", "/", "x"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pilocbar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", "TCtoLG", "]"}], ".", "piloc"}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", "xbar"}], "}"}]}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piloc", "=", 
   RowBox[{
    RowBox[{"TCtoLG", ".", "piloc"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Dpilocbar", "=", 
   RowBox[{"D", "[", 
    RowBox[{"pilocbar", ",", "xbar"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.890310337738109*^9, 3.890310343121825*^9}, {
  3.89031039735343*^9, 3.8903103974451027`*^9}, {3.8903105402250338`*^9, 
  3.890310540276299*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"77660354-8891-4a61-acab-4378a3201a93"],

Cell["holomorphic ambiguity", "Text",
 CellChangeTimes->{{3.890310426216104*^9, 
  3.890310457540633*^9}},ExpressionUUID->"aea60bf4-6ef2-4176-9e76-\
27164433f050"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ffbar", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SuperscriptBox["5", "5"], " ", "x"}]}], ")"}], "]"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "6"}]], 
    SuperscriptBox[
     RowBox[{"Abs", "[", "x", "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", "c2"}], "/", "12"}], "-", "1"}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ffbar", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", "5"]}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["xbar", "5"]}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8903168564101686`*^9, 3.8903169015266027`*^9}, {
   3.8903169453350067`*^9, 3.890316988984976*^9}, 3.89031752233633*^9, {
   3.890327807567638*^9, 3.8903278078497972`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"ab72f171-6653-4799-b577-8dccbc673a6c"],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.890310462663329*^9, 
  3.890310469151826*^9}},ExpressionUUID->"90910c18-c915-4ea3-be1a-\
9aa68e07315d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Kvol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"piloc", ".", "pairing", ".", "pilocbar"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "->", 
              RowBox[{
               SuperscriptBox["5", 
                RowBox[{"-", "5"}]], 
               SuperscriptBox["\[Lambda]", 
                RowBox[{"-", "1"}]], " ", "x"}]}], ",", 
             RowBox[{"xbar", "->", 
              RowBox[{
               SuperscriptBox["5", 
                RowBox[{"-", "5"}]], 
               SuperscriptBox["\[Lambda]", 
                RowBox[{"-", "1"}]], " ", "xbar"}]}]}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "//",
        "Chop"}], ",", "\[Lambda]", ",", "Simplify"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "->", 
       RowBox[{"1", "/", 
        SuperscriptBox["x", "5"]}]}], ",", 
      RowBox[{"xbar", "->", 
       RowBox[{"1", "/", 
        SuperscriptBox["xbar", "5"]}]}]}], "}"}]}], "//", 
   "PowerExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kpot", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", "Kvol", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8903105035516768`*^9, 3.890310605867937*^9}, {
  3.890310773213565*^9, 3.890310818462367*^9}, {3.890310854184319*^9, 
  3.890310859034728*^9}, {3.890310890404214*^9, 3.890310892205646*^9}, {
  3.8903110327320547`*^9, 3.890311048368903*^9}, {3.890316789220553*^9, 
  3.890316820242275*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"0a0a2104-45d4-4117-bad1-5037f99f7f90"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "19.2176174408006928246727890617851584096619674729033965414187`32.\
33823729708906", " ", "x", " ", "xbar", " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"2", "/", "5"}]]}], "-", 
  RowBox[{
  "3.6947109951900037093950909214053185160045233439951320629619`32.\
2408253181582", " ", 
   SuperscriptBox["x", "2"], " ", 
   SuperscriptBox["xbar", "2"], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"4", "/", "5"}]]}], "+", 
  RowBox[{
  "0.42957634663775328935310732847410963699`18.013925953323366", " ", 
   SuperscriptBox["x", "3"], " ", 
   SuperscriptBox["xbar", "3"], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"6", "/", "5"}]]}]}]], "Output",
 CellChangeTimes->{
  3.89031048367585*^9, 3.890310545764451*^9, {3.890310579647718*^9, 
   3.89031060618544*^9}, {3.89031078650168*^9, 3.890310818763245*^9}, {
   3.890310857327971*^9, 3.890310859469748*^9}, 3.890310892610835*^9, {
   3.890311033023285*^9, 3.890311049389905*^9}, {3.8903167906373243`*^9, 
   3.8903168207014217`*^9}, 3.890316903658389*^9, {3.890316967855919*^9, 
   3.8903169904068403`*^9}, {3.890327815705846*^9, 3.890327821164467*^9}, 
   3.8916768597203093`*^9, 3.89279899976023*^9, 3.8928907945610447`*^9, 
   3.892890951629311*^9, 3.892900477189477*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"c5a2ebac-b49c-4c02-a1c4-b8bac403b510"]
}, Open  ]],

Cell["Metric", "Text",
 CellChangeTimes->{{3.8903112461341743`*^9, 
  3.8903112621598663`*^9}},ExpressionUUID->"e7c9797d-2670-4014-9590-\
53fdba580c3b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kxxbar", "=", 
   RowBox[{"D", "[", 
    RowBox[{"Kpot", ",", "x", ",", "xbar"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"KxxbarLG", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Kxxbar", "//", "PowerExpand"}], "//", "Simplify"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "->", "1"}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.890311249915251*^9, 3.8903113025751677`*^9}, {
  3.890311333636591*^9, 3.890311336674368*^9}, {3.8903113743609047`*^9, 
  3.890311421075832*^9}, {3.89031670242942*^9, 3.8903167241178083`*^9}, {
  3.8903168032235622`*^9, 3.8903168232491417`*^9}, {3.890318447091868*^9, 
  3.890318447176585*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"8148c7e7-9acc-45a3-826d-889ac0246406"],

Cell[BoxData[
 RowBox[{"0.19225645460845771450079761083946959724`13.09080633278872", "-", 
  RowBox[{
  "0.01548794037510921125435161480838625797`11.97911761602496", " ", "x", " ",
    "xbar"}]}]], "Output",
 CellChangeTimes->{{3.890311290798292*^9, 3.890311303006785*^9}, 
   3.890311336921253*^9, {3.8903113746319838`*^9, 3.890311421622654*^9}, {
   3.890316711089697*^9, 3.890316724488058*^9}, {3.890316803620167*^9, 
   3.890316823900009*^9}, 3.890316905139699*^9, {3.890316969258327*^9, 
   3.890316991837332*^9}, 3.890318451851372*^9, 3.8903278227718678`*^9, 
   3.8916768615034647`*^9, 3.89279900234041*^9, 3.8928908010007887`*^9, 
   3.8928909536701612`*^9, 3.892900478917735*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"777b6573-7f07-457d-a6ac-f43409c6379d"]
}, Open  ]],

Cell["Assemble F1", "Text",
 CellChangeTimes->{{3.890316760183429*^9, 3.890316764189742*^9}, {
  3.8903199103272038`*^9, 
  3.890319910874304*^9}},ExpressionUUID->"a7de013b-2917-4dbf-a488-\
1d9794ec330d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F1LG", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"c3", "/", "12"}]}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"x", " ", "xbar"}], ")"}]}], "Kvol"}], ")"}], "//", 
         "Simplify"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"Log", "[", 
        RowBox[{
         SuperscriptBox["5", "8"], "KxxbarLG"}], "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["5", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"c2", "/", "12"}], "+", "1"}], ")"}], "5"}]], "ffbar"}], 
       "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "->", "1"}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"value", " ", "at", " ", "LG", " ", "point"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"F1LG", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"xbar", "->", "0"}], ",", 
    RowBox[{"x", "->", "0"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.890310387310096*^9, 3.890310388232789*^9}, {
   3.890310459486347*^9, 3.890310472233042*^9}, {3.8903167568454227`*^9, 
   3.890316767831773*^9}, {3.890316828551199*^9, 3.890316843149987*^9}, {
   3.8903169093960648`*^9, 3.890316913875025*^9}, {3.890316982366599*^9, 
   3.8903169845387783`*^9}, {3.890317014898879*^9, 3.8903170245695677`*^9}, {
   3.890317374734041*^9, 3.890317385475595*^9}, {3.8903174546427593`*^9, 
   3.890317506275096*^9}, {3.8903175664470253`*^9, 3.8903175670590687`*^9}, {
   3.89031794787989*^9, 3.8903179677261047`*^9}, {3.890318416206139*^9, 
   3.890318449687648*^9}, {3.890327830194497*^9, 3.8903278318834343`*^9}, {
   3.8928908111358624`*^9, 3.892890818077901*^9}, 3.8928909233447742`*^9},
 CellLabel->
  "In[183]:=",ExpressionUUID->"cea5cb06-e537-4373-8dd0-75c18f2702ff"],

Cell[BoxData["5.42030682531150066032002377364906894894`14.123722749666387"], \
"Output",
 CellChangeTimes->{
  3.890316843876507*^9, {3.890316907032345*^9, 3.8903169142266083`*^9}, {
   3.8903169710644903`*^9, 3.8903170253696537`*^9}, {3.890317379563024*^9, 
   3.8903173859335337`*^9}, {3.8903174688690157`*^9, 3.890317506536254*^9}, {
   3.8903179531747828`*^9, 3.890317968067039*^9}, 3.890318420011503*^9, 
   3.890318453781485*^9, {3.890327810048522*^9, 3.8903278325975037`*^9}, 
   3.8916768631991777`*^9, 3.8927990046086683`*^9, 3.892890806516712*^9, 
   3.892890923662306*^9, 3.892890955167573*^9, 3.892900480125132*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"777fd28c-3f69-4d0a-9b56-1c20b286185d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["LCS-point behavior", "Subsubsection",
 CellChangeTimes->{{3.8769354892805023`*^9, 
  3.8769355010869503`*^9}},ExpressionUUID->"3c31eeac-67b4-4646-92a8-\
45396ecb4232"],

Cell["Set up periods and derivatives:", "Text",
 CellChangeTimes->{{3.8769355323751087`*^9, 
  3.876935537581916*^9}},ExpressionUUID->"2256cbb3-73cb-4244-83a0-\
6c762fda353f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"piloc", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"periodsLCSlocal", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "//", 
    "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pilocbar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Conjugate", "[", "rot", "]"}], ".", "piloc"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", "xbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piloc", "=", 
   RowBox[{"rot", ".", "piloc"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8769355593498497`*^9, 3.87693557706571*^9}, {
   3.878141441670237*^9, 3.878141441751421*^9}, {3.8781417278676577`*^9, 
   3.878141731727405*^9}, 3.878141865971393*^9, {3.878141953828924*^9, 
   3.8781419540650177`*^9}, {3.878142064797715*^9, 3.878142094565674*^9}, {
   3.878142131377779*^9, 3.8781421339336767`*^9}, {3.878142488452424*^9, 
   3.8781424884648323`*^9}, {3.878142576526051*^9, 3.878142603316736*^9}, {
   3.878142887064376*^9, 3.878142887181983*^9}, 3.878143303621311*^9, {
   3.8781433608193293`*^9, 3.878143361104497*^9}, {3.878143430163354*^9, 
   3.878143430422948*^9}, 3.878238082063287*^9, {3.878245244100333*^9, 
   3.878245244396405*^9}, {3.885656792951635*^9, 3.885656795887031*^9}, {
   3.88597747764106*^9, 3.885977506784655*^9}, {3.886159232059774*^9, 
   3.886159232294774*^9}, 3.886159896995303*^9, {3.890319205671154*^9, 
   3.890319252151791*^9}, {3.8903194403705482`*^9, 3.890319457425129*^9}, {
   3.8903196089537477`*^9, 3.8903196101441174`*^9}, {3.890319690735227*^9, 
   3.890319690743724*^9}, {3.890319734226802*^9, 3.890319734907873*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"a2830f98-81b1-4d67-bbb8-a5e09461efc0"],

Cell["Check values are correct under conjugation:", "Text",
 CellChangeTimes->{{3.8928909630678177`*^9, 
  3.892890974449044*^9}},ExpressionUUID->"b90590b8-9b7d-4aed-8aff-\
ea5c802337f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"piloc", "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      SuperscriptBox["5", "5"]}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{"Conjugate", "[", 
  RowBox[{
   RowBox[{"pilocbar", "/.", 
    RowBox[{"{", 
     RowBox[{"xbar", "->", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        SuperscriptBox["5", "5"]}], "-", 
       RowBox[{
        SuperscriptBox["10", 
         RowBox[{"-", "100"}]], " ", "\[ImaginaryI]"}]}]}], "}"}]}], "//", 
   "N"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8903192532176857`*^9, 3.8903193194667463`*^9}, {
  3.890319415199863*^9, 3.8903194356434393`*^9}, {3.890338943826535*^9, 
  3.890338944720544*^9}, {3.890340163304702*^9, 3.890340213081305*^9}, {
  3.890340254128592*^9, 3.890340291369227*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"60c4937e-1827-4baf-a3c0-d9ec14cb1d37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.2807499968169405`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"5.309134719199815`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.842249990450821`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.904567359599908`"}], "+", 
    RowBox[{"0.7487929640078265`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.890319254815943*^9, 3.890319319753634*^9}, {
   3.890319412564849*^9, 3.890319459525647*^9}, 3.890319611997757*^9, 
   3.890319692953775*^9, 3.8903197365721083`*^9, 3.890327263095784*^9, 
   3.89033894545999*^9, 3.8903390976782293`*^9, {3.890340169299678*^9, 
   3.890340213699469*^9}, {3.890340258768094*^9, 3.8903402921452217`*^9}, 
   3.891676870967835*^9, 3.8927990085290527`*^9, 3.892890821913686*^9, 
   3.8928909759606237`*^9, 3.892900483904188*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"679e5f7b-f6d3-4b16-8e44-de1010c90555"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.2807499968169405`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"5.309134719199815`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.842249990450821`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.904567359599908`"}], "+", 
    RowBox[{"0.7487929640078265`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.890319254815943*^9, 3.890319319753634*^9}, {
   3.890319412564849*^9, 3.890319459525647*^9}, 3.890319611997757*^9, 
   3.890319692953775*^9, 3.8903197365721083`*^9, 3.890327263095784*^9, 
   3.89033894545999*^9, 3.8903390976782293`*^9, {3.890340169299678*^9, 
   3.890340213699469*^9}, {3.890340258768094*^9, 3.8903402921452217`*^9}, 
   3.891676870967835*^9, 3.8927990085290527`*^9, 3.892890821913686*^9, 
   3.8928909759606237`*^9, 3.892900483907073*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"7658f088-1c7e-4f54-b5df-462fcff20454"]
}, Open  ]],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.890318872532292*^9, 
  3.890318875961526*^9}},ExpressionUUID->"6bebfda3-d80c-4d42-a5b9-\
2e69a1752709"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Kvol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"piloc", ".", "pairing", ".", "pilocbar"}]}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kpot", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", "Kvol", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8903189961823053`*^9, 3.890318997561575*^9}, {
  3.890319618097084*^9, 3.8903196194523907`*^9}, {3.890319705946012*^9, 
  3.890319740457906*^9}, {3.890319815372864*^9, 3.8903198209975243`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"75b9cedd-9b4f-4440-b956-0e24c3f75e86"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "3"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
       RowBox[{"Log", "[", "xbar", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "xbar", "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", "xbar", "]"}], "3"], "-", 
      RowBox[{"480", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.890318997907464*^9, 3.890319009470956*^9}, {
   3.890319606427795*^9, 3.890319620170092*^9}, {3.890319699140852*^9, 
   3.890319740739293*^9}, 3.890319843615209*^9, 3.8903272643705482`*^9, 
   3.890338946877185*^9, 3.890339098937482*^9, 3.891676872760851*^9, 
   3.892799010863152*^9, 3.8928908267217617`*^9, 3.892890977838214*^9, 
   3.892900485817135*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"c8a4b8cd-1bd7-487f-8a3b-f08b8c218dff"]
}, Open  ]],

Cell["Kahler metric", "Text",
 CellChangeTimes->{{3.8903198241019707`*^9, 
  3.890319832886833*^9}},ExpressionUUID->"61b2a317-7228-43ef-a9e9-\
e2ace05d6b2a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Kxxbar", "=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"Kpot", ",", "x", ",", "xbar"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.890319829556037*^9, 3.890319850451807*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"6887867c-57ac-4a12-a808-de71bdd303bc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"x", " ", "xbar"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
      RowBox[{"Log", "[", "xbar", "]"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "xbar", "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"Log", "[", "xbar", "]"}], "3"], "+", 
     RowBox[{"960", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
  RowBox[{"x", " ", "xbar", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "3"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
       RowBox[{"Log", "[", "xbar", "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "xbar", "]"}], "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"Log", "[", "xbar", "]"}], "3"], "-", 
      RowBox[{"480", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.890319839914132*^9, 3.890319850745727*^9}, 
   3.890327265818763*^9, 3.890338949337431*^9, 3.890339101010193*^9, 
   3.8916768743364763`*^9, 3.892799012409276*^9, 3.892890979940949*^9, 
   3.892900487489044*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"22e98633-af53-41aa-a583-ede57ee2950b"]
}, Open  ]],

Cell["Kahler metric for distances in covering coordinate", "Text",
 CellChangeTimes->{{3.890340557241177*^9, 3.890340561679759*^9}, {
  3.8928908380119333`*^9, 
  3.892890845323182*^9}},ExpressionUUID->"377717f2-34f3-4230-991e-\
50a2cbb78259"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kpott", "=", 
   RowBox[{
    RowBox[{"Kpot", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["5", "5"], 
           SuperscriptBox["x", "5"]}], ")"}]}]}], ",", 
       RowBox[{"xbar", "->", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["5", "5"], 
           SuperscriptBox["xbar", "5"]}], ")"}]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "->", 
       RowBox[{"Exp", "[", "t", "]"}]}], ",", 
      RowBox[{"xbar", "->", 
       RowBox[{"Exp", "[", "tbar", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"KxxbarLCS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"Kpott", ",", "t", ",", "tbar"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"tbar", "->", "t"}], "}"}]}], "//", "PowerExpand"}], "//", 
   "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.8903405628790407`*^9, 3.890340570263672*^9}, {
  3.890340741098296*^9, 3.890340752219778*^9}, {3.8903853804728813`*^9, 
  3.890385449165658*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"2c46a030-3d73-4b57-9f74-25864d3b6b13"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"375", " ", 
    RowBox[{"(", 
     RowBox[{"t", "+", 
      RowBox[{"Log", "[", "5", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "500"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"t", "+", 
          RowBox[{"Log", "[", "5", "]"}]}], ")"}], "3"]}], "+", 
      RowBox[{"480", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"125", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"t", "+", 
           RowBox[{"Log", "[", "5", "]"}]}], ")"}], "3"]}], "+", 
       RowBox[{"60", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.890385384152525*^9, 3.890385449536601*^9}, 
   3.890389104293268*^9, 3.891676875976956*^9, 3.8927990150528803`*^9, 
   3.8928909819493113`*^9, 3.892900490028157*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"e9d31750-b8da-4f87-8e26-33a0c5b49308"]
}, Open  ]],

Cell["\<\
Assemble F1 (normalize functions in logarithms appropriately to make \
computations more precise)\
\>", "Text",
 CellChangeTimes->{{3.890319870953144*^9, 3.890319873404503*^9}, {
  3.890319913587675*^9, 3.8903199153762007`*^9}, {3.892890877277026*^9, 
  3.8928909019973087`*^9}},ExpressionUUID->"a0bdf6f4-01fa-458f-9003-\
ecaf8ce3f31f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ffbar", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["5", "5"], "x"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["5", "5"], "xbar"}]}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "12"}]], 
    SuperscriptBox["x", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "c2"}], "/", "24"}], "-", 
      RowBox[{"1", "/", "2"}]}]], 
    SuperscriptBox["xbar", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "c2"}], "/", "24"}], "-", 
      RowBox[{"1", "/", "2"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1LCS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "50"}], "/", "24"}], 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", "xbar"}], "]"}]}], "-", 
    RowBox[{"30", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"x", " ", "xbar"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"c3", "/", "12"}]}], ")"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "Kvol"}], "/", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"x", " ", "xbar"}], "]"}], "3"]}], "//", "Simplify"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"x", " ", "xbar", " ", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"x", " ", "xbar"}], "]"}], "^", "2"}], " ", "Kxxbar"}], "//",
        "Simplify"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "12"], 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["5", "5"], "x"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SuperscriptBox["5", "5"], "xbar"}]}], ")"}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.890319916397243*^9, 3.890319999049361*^9}, {
   3.890320110593873*^9, 3.8903201586991043`*^9}, {3.8903202145840397`*^9, 
   3.8903203491008453`*^9}, {3.890320451520146*^9, 3.890320528216454*^9}, {
   3.890320643979533*^9, 3.890320645517551*^9}, {3.890326746323626*^9, 
   3.890326762732786*^9}, 3.890326812753018*^9, {3.890327530362073*^9, 
   3.890327557713921*^9}, {3.89032761575561*^9, 3.8903276265385447`*^9}, {
   3.890338922906953*^9, 3.8903389307324*^9}, {3.890339014703599*^9, 
   3.890339063047024*^9}, {3.8903391623373337`*^9, 3.890339170887086*^9}, {
   3.890339284736136*^9, 3.890339296169417*^9}, 3.890339327286821*^9, {
   3.890339405696381*^9, 3.890339411811879*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"860ad623-befc-49fb-977b-83549d9718f7"],

Cell["Compare with direct definition:", "Text",
 CellChangeTimes->{{3.892890872134457*^9, 
  3.8928909072192717`*^9}},ExpressionUUID->"7bd9b4fe-fd68-4220-a487-\
12efae1af964"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"c3", "/", "12"}]}], ")"}], 
     RowBox[{"Log", "[", "Kvol", "]"}]}], "-", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Log", "[", "Kxxbar", "]"}]}], "+", 
    RowBox[{"Log", "[", "ffbar", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1", "/.", 
   RowBox[{"{", 
    RowBox[{"xbar", "->", "x"}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"x", "->", "0.000001"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1LCS", "/.", 
   RowBox[{"{", 
    RowBox[{"xbar", "->", "x"}], "}"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{"x", "->", "0.000001"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.890320192670504*^9, 3.890320206492401*^9}, {
  3.890320352375581*^9, 3.89032035751598*^9}, {3.89032724612053*^9, 
  3.890327247532215*^9}, {3.890327419224112*^9, 3.8903274710697107`*^9}, {
  3.890327505438146*^9, 3.8903275410280657`*^9}, {3.890327637598928*^9, 
  3.890327654061685*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"75a968b8-d1ab-4ea8-8e9d-561b005b5715"],

Cell[BoxData["16.082127497537286`"], "Output",
 CellChangeTimes->{
  3.890327472650502*^9, {3.890327509290498*^9, 3.8903275596643972`*^9}, {
   3.890327619966916*^9, 3.890327654503695*^9}, 3.890338952756733*^9, 
   3.890339069085466*^9, 3.890339104168496*^9, 3.890339174417143*^9, 
   3.891676890754818*^9, 3.892799020065555*^9, 3.8928909905016747`*^9, 
   3.8929004938697853`*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"42f3bb61-0692-4f7b-bb10-d930da729906"],

Cell[BoxData["16.082127497537307`"], "Output",
 CellChangeTimes->{
  3.890327472650502*^9, {3.890327509290498*^9, 3.8903275596643972`*^9}, {
   3.890327619966916*^9, 3.890327654503695*^9}, 3.890338952756733*^9, 
   3.890339069085466*^9, 3.890339104168496*^9, 3.890339174417143*^9, 
   3.891676890754818*^9, 3.892799020065555*^9, 3.8928909905016747`*^9, 
   3.8929004938718767`*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"4da62a44-398e-4658-9e17-017c59cc23eb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Distances and Species Scale: LG region", "Subsubsection",
 CellChangeTimes->{{3.890326601820293*^9, 3.890326609892963*^9}, {
  3.890384509538906*^9, 
  3.890384511389394*^9}},ExpressionUUID->"c0c1ab72-06a6-4f5e-aa78-\
bcf808b7fab4"],

Cell["Species scale in LG phase", "Text",
 CellChangeTimes->{{3.8927991467797117`*^9, 
  3.892799152490106*^9}},ExpressionUUID->"2c4ab713-7e9b-43b5-ae31-\
5533de27b149"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1zero", "=", 
   RowBox[{
    RowBox[{"F1LG", "/.", 
     RowBox[{"{", 
      RowBox[{"xbar", "->", "x"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]2LG", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"F1LG", "-", "F1zero", "+", "1"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.89032774675393*^9, 3.890327766103278*^9}, {
  3.892799101676448*^9, 3.892799103246522*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"27f6cc9c-4ed7-4e87-adf4-b3c11184e556"],

Cell["Species scale plot:", "Text",
 CellChangeTimes->{{3.89279915391127*^9, 
  3.8927991723856792`*^9}},ExpressionUUID->"1c472f84-0b2f-489d-83e0-\
88cc5457980b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"func", "=", 
   RowBox[{
    RowBox[{"Re", "[", "\[CapitalLambda]2LG", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "->", 
       RowBox[{"x", "+", 
        RowBox[{"\[ImaginaryI]", " ", "y"}]}]}], ",", 
      RowBox[{"xbar", "->", 
       RowBox[{"x", "-", 
        RowBox[{"\[ImaginaryI]", " ", "y"}]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ContourPlot", "[", 
  RowBox[{"func", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.890328051690589*^9, 3.890328178170727*^9}, {
  3.892799111311358*^9, 3.8927991115224943`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"9f494d30-b077-447b-b52d-f92caf25df5c"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJx0XXdATe//V8gI2ZSZLasIoXqiUEolGRmljNCwR5kNEdGiUqJBGmjv9LRp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    "], {{
      {RGBColor[0.14800000000000002`, 0.33, 0.54], EdgeForm[None], 
       GraphicsGroupBox[
        PolygonBox[{{3669, 120, 3330}, {3280, 120, 4574}, {3330, 120, 3280}, {
         4574, 120, 3286}}]]}, 
      {RGBColor[0.35654435120893463`, 0.4290091969104882, 0.6094755251679107],
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmAuwlVUVx7/DfZxz7/3OPec7l3ESRwTfYdlkXZB4I8hreIxAF4iH8kh8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          "]], PolygonBox[CompressedData["
1:eJwtlmdsllUUxy8thZY+79v3eRtNhEgLkmgwfjAIobEEkVkahl1QRkEEQYyA
QqwgFllqIiCKyhSJgUYhUSRVcSTgYkgUZaq4qtCyUQkYBRJ/f/79cPKcc8+8
Z92n04TpZdMyQgibgNZATSKEBVEIY4Hf4xDOpEL4tFUIfdqEcBa8jLOFKHTM
DuFD8NeANuAJlIvQnQy9D35XznaDV6OzJSuENLYbsPkuZw3Ya9M2hG3g52EM
yw3hT+yX5YewDPnCzBCakZmRcAyKZS3QDP5NnnlX8LEfvASdPeDz0e8Cf1ds
3+XYGJcM4Th6F/G1JocYEo5Rsda1C2E7vjcCN+c6nghbpUAT9nrAL4c3BPoP
+IeJvy+2R2CvDhiNTBXnI+AX468Hd+yD/AZ4jyh32LuL8+2xc3UT8dxKPK9D
t4XuBzSCH0H2LXh9oH+BLsfeGGwn8T8Ue6fIR0Xkmqg23TibCP4ycAr5UcCJ
Vq7BevCh5OQc9mahfwe2euY7tlmczcb/CWRq0J0G9MZWBjaT8EqBSvhL8Ncb
W32BX5FdBlxq65qr9uci51530F0qgK/xnwG9MnZOldsd2NuR9J11917Upxnb
p1PupQLkD+F7D/EeaO3e65bvnCv3M9Hpjr3OnJHm6wK18F6N7UsxF2D7A+gO
0O3RuQZ/S2xd5XAH9rugvwoDhB2u6v74L8b/QGTKoY8ifzf6o5CpynfOlLuf
kB9CbEuRfxHlJu44PeE76W5TkVmVdg+rd9RDf0Hno1+S65w1Ra6xaq2cHgMf
hswznN8HPIjsBeityGfCXwX/Ic7WwRuvgOHdEru3L+FvMLxC6DroYcQwmlgG
p62rGdIs9QCmRrYhW5XAZWL/h/4vTbvH1GtFwLfIrIk9ezXIrAYvTDq34h+B
ruX+x/C9mHyeRf8p+O8R2mnouqRrptpNwv498LtyVhh8J92tABu7MxxzJ/Br
SddSNVFtdEfddT1QBN4RfyOz3MMN5P888mfAzwIXwBfDP4DuWOJdBF6pe0bO
sXry2cj5LQN6QX8e2/YuYrhI/baATwL+oz6l2BmVNE89Vg3+W+zeV81rwav4
Lmrp+Yn4PM5ZCfxi6HrsvQRveOR8yOZe+LdnewdqF64DsrI9o5rV5cC/yC1V
Toj/aXTnt8SnOFcDTwJLCKg7elPI0cLIM6/ZP5nyLC1C/jj4cs7LI8+49lAH
zsqzvGM3pL3T1J83whsOvQbZByL3o3I2D/mDyO9HvirlGdAsyNYPsWdKszUH
f5OgZ6D7GDCBeo8DpoPPlE3wmhz3iHrlMj5fiJ2zKZwXkN+hyM0F3gR6Yr8a
P9+lvZsVs2LXTGm2dlLvndSjFtlNkW03YnMy+FagVbZn8jPkG7A9gJ6aqv6J
3RvqOfWe/D6K/P3oz2rZzY9rvnK8o7fGzo16Wr09D97bke+vPHwUe1f9DP8G
6n01z7tUb8QV8DdaaqZaKScbI78B2v3KiWr5DjAw1zUtzHcva2e9j+0n4G0G
BuVaZnbkHlVv6mwAMpup9yfcqX/smqv22mFNKe8A7YLbsPeF9gcxNue4B/dA
z4Vf3c45SiQ805rtwehUwMtOunc1Kz+qd5POq2ZYs7wAmJvpN1RvaXPk2upM
PM28Zl87oAL8+zzXrhj648g9o95prxzH7jH12kjgTuL5MnbsfxNjZ/A45V2k
fwb9O4xIuLbaAdoF1ZFrpNpob9fHvotmUrM5KLZtvSkl4PXIvhK5D9UDegO0
Wo/C35fnGdQs6h9nPL4qU/5X0UxoNlao1yPvhOvvYux/AdWkH/hBdJ7PcD8f
jr1Ti1reJ72t26CHRJ5hzfJovnMi9/69yI0Bf65lV6kO+mfRv4t2xlrs7SXG
I62981YS2Fd5jl1n4i1F9+HIs6GZaEw7l/on0r/Rydj/Tnrz9fYPx37/TL9R
eqv0D6F/Cb0ZejsaYtdKMpJVz6v3tZO1m/WG6C3RP9qh2G+S3ib1nHpPb6re
Vu24U9j8Hz7wXaM=
          "]], 
         PolygonBox[{{4565, 2104, 3205, 3156, 4329}, {635, 645, 3025, 212, 
          3024}, {645, 2588, 444, 212, 3025}, {4635, 3169, 3161, 2107, 
          4102}, {4966, 3153, 3206, 3169, 4635}, {3718, 3044, 213, 3043, 
          3717}, {4671, 3182, 3197, 3116, 4743}, {3348, 220, 2435, 651, 
          3624}, {2895, 2992, 2894, 32, 1776}, {4570, 2109, 3154, 3206, 
          4411}, {2893, 2049, 2892, 32, 486}, {2049, 2017, 2407, 32, 2892}, {
          4743, 3116, 3239, 3211, 4967}, {742, 884, 2573, 603, 2615}, {3188, 
          2401, 356, 3150, 31}}], 
         PolygonBox[{{3244, 3159, 2902, 603, 2573, 884}, {3420, 444, 2588, 
          645, 2779, 4215}}]}]}, 
      {RGBColor[0.533448421837327, 0.4911799565562491, 0.5054807999422744], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmweUVOX5xu/sMjszOzuzc2fAErDniIJGUKOAARUREBEFqQtqyomJGkv8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          "]], PolygonBox[CompressedData["
1:eJwtmHl0VdUVxu9LzCMkeTfv3oeF0lAI2Iq2q04ggzJKQTBhxhBEWnVBqQMO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          "]], PolygonBox[CompressedData["
1:eJwtkLFLglEUxc+XZtmXBQomfC3ONUS0lFARgeAYYRjh0B9QYw3R3B7UFGQE
SkOpZFDoYGsNgQVBU9EfEBRGS/V7vDdczrnnnXveeze9vrm00SMpRfVSzQEp
MShdRqQ/eBqtiGEYfgUv+1IF/OF8BH4IPwX3nO8Iveu8ZuadPs75LJjngjba
PTyKdgfWPeklKn3Qf4EZ5ibwPJCVQ/vuIxu+hrYbkqbxj1HneF/x1sAGlUN7
oz+Bj8Of8c/xj0I/s+RUubsbsb6G81TBKTzXeM0S5sEkd2yht5jx8ezDD8h9
og9TN2R8oofgZ2QuUAHnj8xeoMViNmOVfhvcGZJm8NfJ+ZV9cwk+6dm/1Nw/
jsFF3jJKhsefA7fb5Tg6WQFZnTBvpE/4dq9ml2anK1TWs/eUXN6tb/dkdMON
Znb2D8XhQK4=
          "]], 
         PolygonBox[{{2773, 1450, 2991, 2772, 27, 473}, {3138, 2984, 2581, 
          168, 2983, 182}}]}]}, 
      {RGBColor[0.7103524924657195, 0.55335071620201, 0.4014860747166378], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNm3e8VNW1x+eWuXOnnTlnRhBiQcnDALE+CwIKqM9YsHfFikaIFTQmYsNe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          "]], PolygonBox[CompressedData["
1:eJwtmHm4zmUax3/nnPc9p7O87295czCpRl3CmYQkoqI02iwRkqWJFqbjsjYS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          "]], 
         PolygonBox[{{2684, 1034, 39, 2496, 354}, {748, 625, 2455, 184, 
          2429}, {1248, 2728, 352, 2439, 36}, {4735, 3013, 1028, 2683, 
          3840}, {4456, 1826, 2850, 970, 4722}, {3028, 2971, 40, 2545, 497}, {
          2999, 2743, 1309, 2425, 148}, {2677, 1011, 399, 2597, 685}, {2783, 
          1501, 2782, 352, 1499}, {2856, 1853, 189, 2830, 1761}}], 
         PolygonBox[{{4184, 2771, 1344, 2750, 22, 4183}}]}]}, 
      {RGBColor[0.887256563094112, 0.615521475847771, 0.29749134949100126`], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1mX201lWVx3/3Ps997r3Pvb+X+zzKmwqpcW3GeKdkGGulorAsapzwtVVM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          "]], PolygonBox[CompressedData["
1:eJwtmHl0VfURx2/yXkKWd+9974YdRemp6SZJWBRK9ZyyNRRLe2qRSm0FgQAJ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          "]], 
         PolygonBox[{{3016, 3069, 549, 391, 2670}, {4764, 3016, 2670, 391, 
          3784}, {549, 2563, 398, 102, 2562}}]}]}, 
      {RGBColor[0.9262237434061509, 0.6855593585153771, 0.37129360455906757`],
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmXmQFdUVxtuZnoGZed393hviloALa8miIpgokCDRGKNlRSwhVpBlYBAU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          "]], PolygonBox[CompressedData["
1:eJwtl3lsV1UWx29/v0cp8Hvv9veKG0aUAVoEC1hXpCjjRsaFBI0QNyiIC8qi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          "]], 
         PolygonBox[{{2961, 928, 723, 2609, 2264}, {3905, 1088, 421, 2702, 
          3901}, {2697, 1076, 3020, 410, 569}, {3901, 2702, 421, 1087, 
          3903}, {1201, 1199, 2515, 421, 2719}, {2659, 924, 2501, 379, 508}, {
          1199, 611, 2576, 421, 2515}}]}]}, 
      {RGBColor[0.9544831796087695, 0.7562079490219237, 0.4588978567871853], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFmXmQVdURxu8wvFnezF3eG7UqrkAkgIKmjGzBsChjgkZxAC004oYLimJQ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          "]], PolygonBox[CompressedData["
1:eJwtlmlslVUQhj+6XKHtd7/v3kuIJlQBqRZbwGBYtIggxUD8IZRFJZatsgmU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          "]], 
         PolygonBox[{{3557, 692, 2679, 1017, 4449}, {2858, 1861, 2857, 283, 
          1860}}]}]}, 
      {RGBColor[0.9827426158113881, 0.8268565395284702, 0.546502109015303], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXmQVNUVxpvp6Z6ennnd7/UYFVcQNBI0imsUQhnjEqJEBdFUJS4YpayU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          "]], PolygonBox[CompressedData["
1:eJwtlnuQj2UUx5+9uSzv7/e+q3KPdb+HSOVScssgrFIzEgk1jcvQEBndENbu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          "]], 
         PolygonBox[{{897, 697, 2603, 654, 3054}, {4832, 3080, 696, 2602, 
          4690}, {727, 2610, 656, 2978, 111}, {4690, 2602, 696, 2663, 3770}, {
          727, 1605, 3047, 656, 2610}, {4544, 2082, 2590, 660, 4744}}]}]}, 
      {RGBColor[1., 0.9049957342603159, 0.6656170017380924], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmFtsVNcVhs+APXPs8cycGdSQhCqFGldqk7S4lIgiUilxsZ0WKVWe8lQG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          "]], PolygonBox[CompressedData["
1:eJwlk8tvjGEUxk/n3uo33/eNW1shaloL0ohrsBAbnXFJiJUljbAyiEsv0QVp
LKpIEcHCpiSWbSUWgoS/wWUjlJ22Jm2TmkUn+J08i5Oc8z7nfp63vef88UrC
zMpICvkcmB3NmJ1KmxUjs1xslm4wm2ky+1YwW4ss5cwWCeoGf5Q3G02aXSRm
ltgSb/eS8nFfj/HYk+CN5MoiQ+S+gezG9zcxl8EuIavB5rD70fuQNuwwr1pl
cpaw6+A3wcrIPPFXwStgHdT7AfYpEFZC5sCXsIcymukP9n78rzPnbYYdDs3a
wWummmvI/x4p5jRzR6CevfdXy8y+M0uVty7mucJb93JisKumGVrwncceQD9L
TxVqbafmQFo11gfake/qArIK/2qsXuJGsxXkb0W2oGfAu9A34F8ndpAcO8k1
WFAvPeA/wZpi6fUsd0BfoOYYtReJmc+rhtfqZKYZ/Bt4m0poZ5vADDmR0U59
t+PUSPn9gWrNuonfxmf22WvgxzLaqe/2H/bTtGbchn4G/+asdjgFviNS7wVy
jdL7ffC/WcUcATuErGvQ24NYM/gszpG9YB2RuPiLflrId4AcL9hPL29bwSJu
8CYhDp4D20z8waRmTDBrJz6n8Z2m/4fgK2NxyWOmyXc4Ui7vwXvphRPXUtrB
Y/B3sbjkN36L/jzWbReYr1hQTs/tO/mC/4dYu57Gvy2Qj/vuot4Y9gz5k2nd
2G/9kh4nkuKkc7Mv1KzeQ3+onfnu/EZfid8T6e9k6bcTO8f8c03inHPPb+a3
8xqzxD8LVNt38joSZ527/kefUK81UK++o43gI8SMpMS5W+iTkbjonHJu3QlV
exz7bijOOnc9Zl9Bf9b/rvfkvU3k5eszTub1R/2vOkecK8N5cdVv+pH4//VG
mJk=
          "]], PolygonBox[{{1983, 1996, 2448, 99, 2417}}], 
         PolygonBox[{{2188, 3118, 2184, 3002, 237, 2910}}]}]}}, {{}, {}, {}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwl0ktLlGEYgOF32njKnLSaU2GegopArUBdhFCaZCt/QkQ7FRRTF+09hDIo
UyO0KvejQ4sEhaKfULkw1FxmitMiFwV6fbS4uZ/zzLxMw5PhgaFYCOENWuMh
9OMRFs+HsIDH4hHeqg7hRNyO27gqnzsXQgNn9I84zeV1IZTEQ3qDWFZrqg3h
rdoHe+94jZ/yTb0zZq5zjG/wGD/HD/1n8l3+yM1c5U5Wr1y+La7gHX6BPf1K
eRZd7o9GPbUy7pB3okW+YD9h/nON7495rKitoohuzKgd2rtg7h6m5S8xi/fR
jplGt+66eQdZM9/lwc4/Lql95SPeUFvHrJ2MWlJ8wAk+5F7vtaSXx0PzV9zq
5R7URDVzfWoFXBT/tHNf7wHidgfVX5lLi1/zL/1L5vb5E6ejdzEzpZcSX4ve
ATm1Tfmx+C//4W/cxM1IinN2LptLiNvcn/DbJzGOvFrB3PFZnynfR8rsLayo
F7GK326UUG9+hr/o96At/v//dgqn2lPz
          "]]},
        "0.9`"],
       Annotation[#, 0.9, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwl099rzXEYwPFnxa62nbMNpQznxja2Q35ezK+NzLmaHYYyF6bcsVzwD0is
djQHUcqNpDNlCuVXccE/wBVRipgLWyHsB3l9cvHu/TzP5/k8n8/3fDq5gcHi
saqIeI7ZbMRyrEBTbcRwXcQibpVPYwqv5cfrIwriMu/kSbWF4gGesqedf3Oe
p7lZzy9uk/ek+bxPf08mYj8fkh/lh/JMY8S4/IH4C89T/8wzXI9GNOCMeQvU
l5q3BN/xDefUmtK9cQmd8uqGiPXiYfERrsh/1ESsc9ZH53zADfVSuod4B5/k
KutX9V6Rn5Bf5jFnjKp14R5emHOTK/a/sd5mfaN9r9Taxdv5JTrUhvQ8dvcn
qJV/Tb8dJtCs9of/Io+VWGxeyZ6n1p7hrDnvMISW1G99wr0mUcRheS/vSqQZ
8iL3Yq/+PmwQ/zRzN+/BKj395uXcZ0z9DuaIC2p5XmNPtdpqnss1/MmeWe5I
34pl8nJ6Z94s34S69I1Yiwyy2KK+FS36Lupv5S55Z7qT807jPYp4lN7Q+W/9
vtvEZd80qv883+ILnFMf4Yr8QHoP+f305hjEKbW76EO/WSXuxm0clI/oKaQ7
83W1a+L56jPZ//+Ff1sfaJE=
          "]]},
        "0.8`"],
       Annotation[#, 0.8, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwl00tszFEUgPFbpBZtB7URIjGjTeoRkiYk9WoJdiRY2bTTVgiaNtF041Fh
RyNIEIaiJVioLjBTQVuPWgiNSKRNZLpRVt0oFTbid2Px5Tvn3HPP/d87mWRD
y87mghDCB3SUhlA8K4Qi1GG6/HtxCAPIy68lQjin1l4SQlpew6vUbuMWTskz
1g9YWyBv4g61g3yad88NYSrOnBNCG1dgi3qr9Ut8iB/MDqEHv5z5GovUau1L
8jP9782dJu8UD4v/6nmHpdaXYURtFDPM+6heLR7hybjf3KcYQD+eo8631GK1
eErvG33zzH6LIXGls/JmFeoZ45zaoN4MP5Jf5odcZH2HPePiK2pfOGFvWn07
f5XXi7/peRzn8NX4pnji3M++sVdts3gFz8eE/iX8Ao0YxBr9VViHtcjbt4Gr
sR4b4zs4r4bHrM20Z6uZN+VduIE+53dzmXo5svJOeY6v8za+yD3cZ33YjB/y
Al4sT+GC/L71rDgX39xZm/iMelpfP1aKP/FyPokTyHq7Mi5HCsfRHt9Svcr+
I+KjOIyM+ce4Kd7bnSr0jKr95nt67+K8vCXO52Y+y3fincQ/42+KJFLYF7/B
+l7ulnehUm+p+XviHd1hlzdvtP5K/Y9aIv4+XMINmNSzX89C31MvH7L2MvH/
v/MPTWN5lw==
          "]]},
        "0.7`"],
       Annotation[#, 0.7, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwl00lIlWEUxvE3GtCLOZRFupAisEVYNlAtatNAkBHkosFKIzJUKoMmwkYK
dBkFtogGbbIsqRZR2aTVvUZE06aiAQzTVm0SrGj4vbT485zznPOe77zf/e64
dbWlmweFEHqwfXgIK7JC2EZX0smZIdzLCKF8RAgTRoaQSRP8NMzWk07f47i+
Ovkq8WhxOd0jX0130zV0Ov+K8820CcPMO01TvHo93+lM/MkRI08tH93xrN4y
tQZ91fL5tCpbjLy4r/5e9TExjrs5dxmtuIQT+gvob3d5impxDZr5B/U30UN0
Du+mmfXiBmwSb0SJeqf8l2fUeVaId0EbtqJFvZ8/Sn0irskb9V+lx+JOeqao
d6sNFj/kDaFH431RhQM4y+90JuG+G+Qd4lm8pbRP/znxDX4GasxL8M/zFqi9
tOcj+QX5Y1rCW4TP7rs4vgd+kn+Rpmghb685rWjhzUWOeB79Gt8dfWVml947
8rtYiFL5GbV22i4fEP9AurxL/y2aorfjM8x7Ih5Ll8TfWF+tvdvEHfx++Scz
PuIDpsmn4rWdh+p5x3uLSbwiPOP/xQveSTOfx71oBQq8s/HxjuoDSKkl487m
5PP7UKnviHyL+DBNkxfa56e4h/cFvZhh1nK1XHoqPit+Q/Gu+u6r76LX1Zdh
n3g9bz9NyoudqYzfkjwrvlNk8bPpA3sVx28BO9XLeDvoG/VG76OIvxbf9OVm
/v8//gP+S4Pw
          "]]},
        "0.6`"],
       Annotation[#, 0.6, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwl1FtMz3EYx/GvQw6jRIRlMxdljDAsp7mQiK3ZjI2rkshkorDuuKlLc7yw
ImdzTG0WFw45hxKdKCPunC7MFGby+s3Fu8/zPJ/P8/19//9++0/ILVy5tU8I
YZw/h+ND2I+DOIDUuBBuDg2hc1gIHagwK8co88IRIbzGcf1RVOIYZvJizD8P
D2EKfWfvLUpjQziiPy8zWmYM3ptf0Jfxtsp36dPVG83yo5w+EdsxT34+Kvh7
9OX0mswf90tKCOEJzed/5W2ix/mVKFDXypWal6FAvRnLeXX6XnqHfkOR7Dl9
ovMeymTQLHceTO/pH+A+xpvlmS3GWvVoOtX9U6PPjOmYhhpnPZdvwjM0ogEl
nvOc34Q5mIe5uCffzn/jzGfqNvVTusTdpnjGHvM/2Isd0XfsnMf0SvS57MfJ
vrJThGKMxWsMM++gS+Uy8cVeFd1iJ553VV2NZVil/8pPdG6NfqC9PLkG8071
IGTxd5mtNmvW19O+tB/e+T8M0V+yuxgZ+CR/mbbwW9EfMeiSzeR1R/fwvFz0
YKc+TX6bTCFWRO8H3WZepb6r7uZ/iN4hdGG2fhZu28/2XbU4e4DsG14nZvCm
o9E8mL80e4FJshPNU/CI9wv10XvmnMc0UzYp+gw4afaRHjQrcZeL7rFInUc3
YBNvskwCvvN/YkH0rjjnND/dszr0ZTilP4tO9Rm60Dkj7I9EAurcI9feDdqu
b0OPTLIzS2i1vXX8H+p8dTetp7fk5qjXeNZv2QH6NH3QD1Q3yOSoW9Ul0XuG
/uoY9EE/9MX16PnutR7ZWIcc1Jr3em6KM4LcbvvJ6li6ga7HX/5TfQv/BG2m
xe6wz34C71D8/9+af1jioyw=
          "]]},
        "0.5`"],
       Annotation[#, 0.5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwl1GtszmcYx/G7SjpUqbJDUoS9GLLEnAV1TCaoOm1tt6oEiTmt1MbW1qmH
OYtECNubsZNuGV6IvTCWJUhoS7WYEBtWHbOxxiEOC93nzl58n991X9f1u+77
fz//5+k+e/G0goQQwjIf77ULoaxDCHNpOe2VEkLLjiEMw6HkEAroqLQQ8tTe
RX996+lCupYuoOvo33pTed+33mC9iG6kF/lfly9LDaEUmShU6yh3l6e+fQh1
OIul8lt5htHP6DO9d/CGGTutP8UuNPEdwSWezhip/7h5J/CF/i+RF89M96CR
fzcdrD4EO/R/b06Snu3iJvXZ4q/0PDT3GLqa2w0/qvVUq+arwb9qp9BTrRcu
yP2CRHPq5BeJm+RTeSp5KzAfz9UL1ZZgr30qkY/v8G28F/VGtT9wE4/MuGze
R+Ja/uI4Q+4ZXhM38fSlg+jPvINpkt5m9eDZElBsXYI2aOs8w/W0FmfQ1bSO
tqUjaDItxSv61sR+/jZojVrzr9J3aDq9Yd+RPGNpAzJ5Rln3E9+Le9AM1Ivb
mTWaptAKlOOOWgnG8BXFc+JjNMvtwApxCW55/qn6p+Gsvaeasxnf6NlC/6Jp
8tf0fohl6ILrGKLWrOcJBorr9P0uX08b4rtMJ7qrPJpJk+Ua7Zdlr8k4Iz+F
dyM2ITW+M+YcFJfRr3GF5zf8imz1/WoHsF1tMt2A62YmR694gPw/tAUdijni
KrV9dDodb98jtMq8o7SavoxE9/S5/oWYIr+NFsqv57tk/gtyh+Ru8DdgUHx3
eWbJ9aYX9CTpeYnnRWRhEjLUesd7pdk8fehxnhzxdBwTv03fQq0ZCXrPm38O
D3Afr8q1dI5WSEBifD6c1P8U88RL432YXSwuwi3rKt4u5qbjsHURbuMDdHa2
TkjDaL435SrFFfbaS8tprtxTbI7vH86Ye58+UVsS74lvOe2BtWrrMMeeh53p
E3EWTqMG9+LvK967uBqT8KdcOa3ATL418TeDiXigN19uRvy+nP9o/J+Iz4Gf
5Aaqb3LOAlojt4rnEbqa2QcD5Geoz0Q+fnCmXL6VelZgQjyTnhy57HhP8V3X
k07Hea72PI/NyaU5KMVt9Q4p//+f/weBydDz
          "]]},
        "0.4`"],
       Annotation[#, 0.4, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
         LineBox[{3249, 4692, 4672, 4915, 4040, 4869, 4039, 4425, 4424, 4224, 
          4110, 4746, 3377, 4182, 4223, 4181, 4926, 4732, 4921, 4109, 3252, 
          4185, 4113, 4114, 4505, 4506, 4441, 4946, 4846, 4682, 4504, 4847, 
          3626, 3627, 3439, 4237, 3382, 4471, 4576, 4575, 4236, 4586, 4572, 
          4571, 4577, 4511, 3309, 4047, 4046, 4045, 3440, 4238, 3386, 4564, 
          4683, 4949, 4563, 4573}], 
         LineBox[{3250, 4968, 4659, 4585, 4662, 4969, 4608, 4665, 4579, 3432, 
          4547, 3571, 3674, 3673, 3251, 4701, 4898, 4727, 4899, 3835, 4751, 
          3837, 4900, 3836, 4043, 4042, 4041, 4759, 4229, 4228, 4927, 3378, 
          4112, 4382, 4383, 4385, 4384, 3675, 4548, 4549, 4386, 4833, 4937, 
          4388, 4936, 4387, 4938, 3433, 4552, 4553, 4455, 4551, 4550, 3679, 
          4507, 4508, 4442, 4510, 4641, 4509, 3385, 4792, 3775, 4760, 3776, 
          3777, 4056, 3259, 3685, 3266}], 
         LineBox[{3493, 4444, 3494, 4580, 4518, 3429, 3668, 4566, 3616, 3615, 
          4502, 4503, 4436, 4501}], 
         LineBox[{3708, 3341, 4816, 3298, 4802, 4714, 4919, 3914, 3415, 3822, 
          3823, 4896, 4534, 4954, 4644, 4535, 4861, 4453, 4533, 4532, 3664, 
          4883, 3302, 4494, 4434, 4537, 4536, 3623, 4327, 4328, 4324, 4326, 
          4325, 3667, 3305, 4496, 4222, 3424, 4221, 3423, 4331, 4332, 4330, 
          3540, 4538, 3349, 4126, 4020, 3824, 3918, 4909, 3917, 4019, 4882, 
          3348, 3624, 3539, 4565, 4329, 3422, 4578, 4583, 4645, 4582, 4584, 
          4581, 4671, 4743, 4967}], 
         LineBox[{3718, 3717, 4941, 4419, 4420, 4418, 4422, 4421, 3421, 4214, 
          3420, 4215, 4844, 4495, 3303, 3714, 3300, 3346, 4961, 4817, 4123, 
          4768, 4122, 4822, 3416, 4529, 4530, 4849, 4721, 4772, 4876, 4688, 
          4948, 4528, 3709, 3710, 3592, 4570, 4411, 4687, 4966, 4635, 4102, 
          4568, 4567, 4950, 4569, 4951, 4673, 4920, 3705, 4888, 4092, 4091, 
          4090, 4939, 4691, 4405, 3518, 4523, 3519, 4450, 4947, 4686}]},
        "0.3`"],
       Annotation[#, 0.3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
         LineBox[{3286, 4574, 3280, 3330, 3669}]},
        "0.2`"],
       Annotation[#, 0.2, "Tooltip"]& ], {}, {}}}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{-1, 1}, {-1, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.890328106408424*^9, 3.890328178638072*^9}, {
   3.892799107953217*^9, 3.8927991123622637`*^9}, 3.892890995061213*^9, 
   3.89290049740702*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"eeb90de8-a59e-4a48-92de-ad9f7c27ecc1"]
}, Open  ]],

Cell["Plot species scale vs distance in LG phase:", "Text",
 CellChangeTimes->{{3.8903379891630993`*^9, 3.890337998117758*^9}, {
  3.892799186797799*^9, 
  3.892799191907201*^9}},ExpressionUUID->"b7005ef3-a8da-4e5d-8e6f-\
264a606b5075"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DistanceLG", "[", "r_", "]"}], ":=", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    SqrtBox[
     RowBox[{
      RowBox[{"2", " ", "KxxbarLG"}], "/.", 
      RowBox[{"{", 
       RowBox[{"xbar", "->", "x"}], "}"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "r"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"funcs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"DistanceLG", "[", "r", "]"}], ",", 
     RowBox[{"\[CapitalLambda]2LG", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"xbar", "->", 
         RowBox[{"-", "r"}]}], ",", 
        RowBox[{"x", "->", 
         RowBox[{"-", "r"}]}]}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ParametricPlot", "[", 
  RowBox[{"funcs", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.890328217822146*^9, 3.8903282233004827`*^9}, {
  3.890328454570879*^9, 3.890328509224729*^9}, {3.89033786159171*^9, 
  3.890337861787961*^9}, {3.892799180722834*^9, 3.8927991815800543`*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"3374f079-7fa3-463b-b014-bb82ad3ad1c1"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw10wk0V2kfB3Apo4gyNAwqUjIyoZJl0lc1labFLkUlexhkTZaxluVvX0OI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       "]]},
     Annotation[#, "Charting`Private`Tag$29439#1"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.35079465468099125`},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{{0., 0.6116618034197912}, {0.35079465468099125`, 
   1.0000000000000036`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.890328484785112*^9, 3.890328512131885*^9}, 
   3.8903379823466387`*^9, 3.892799125421596*^9, 3.892799195956319*^9, 
   3.892891000353972*^9, 3.892900502049543*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"47fccdb4-7f5d-42db-98e1-cfa0ebc6aac2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]\[Phi]bulk", "=", 
  RowBox[{"DistanceLG", "[", "1", "]"}]}]], "Input",
 CellChangeTimes->{{3.89290053057382*^9, 3.892900556350801*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"a19e1907-0cae-4ba9-ae22-be2a0a1f35ca"],

Cell[BoxData["0.6116618034197911704901307346028038639`11.521008913705513"], \
"Output",
 CellChangeTimes->{{3.892900553068879*^9, 3.8929005567153673`*^9}},
 CellLabel->
  "Out[210]=",ExpressionUUID->"9506f732-c143-4853-932d-af5995da7d60"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Distances and Species Scale: LCS region", "Subsubsection",
 CellChangeTimes->{{3.890384516496126*^9, 
  3.890384523764604*^9}},ExpressionUUID->"64d2a005-a67f-454d-9e08-\
1db7617b31f0"],

Cell["Distance in LCS phase:", "Text",
 CellChangeTimes->{{3.892799227655451*^9, 
  3.89279923189472*^9}},ExpressionUUID->"fa51844f-34d7-4e5c-ae0c-\
6dee16a1b3f2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DistanceLCS", "[", "r_", "]"}], ":=", 
  RowBox[{"\[CapitalDelta]\[Phi]bulk", "+", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     SqrtBox[
      RowBox[{"2", 
       RowBox[{"Re", "[", "KxxbarLCS", "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "r"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"DistanceLCS", "[", "30", "]"}]}], "Input",
 CellChangeTimes->{{3.890384571349842*^9, 3.89038469735953*^9}, {
  3.890384799999646*^9, 3.890384823806759*^9}, {3.8903854693819923`*^9, 
  3.8903854828612223`*^9}, {3.892900560279702*^9, 3.8929005661773376`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"397702e5-9f7e-4007-82f2-7dc3e1a46e5d"],

Cell[BoxData["4.15062209989104`"], "Output",
 CellChangeTimes->{{3.890384645448902*^9, 3.8903846976430187`*^9}, {
   3.8903848003146343`*^9, 3.890384824147881*^9}, {3.890385474487482*^9, 
   3.890385483309187*^9}, 3.891676984899226*^9, 3.892799240697337*^9, 
   3.892801582202989*^9, 3.892891008014349*^9, 3.892900502148913*^9, 
   3.892900566693076*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"d3b73026-edbf-4db1-b314-340e236dedbc"]
}, Open  ]],

Cell["F1 in LCS phase in appropriate coordinate t:", "Text",
 CellChangeTimes->{{3.892801583272381*^9, 3.892801594295249*^9}, {
  3.892891017555224*^9, 
  3.892891017737805*^9}},ExpressionUUID->"474b3c3c-11d1-4da9-b9f0-\
e57cb4bb6c9e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F1LCSt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"F1LCS", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["5", "5"], 
            SuperscriptBox["x", "5"]}], ")"}]}]}], ",", 
        RowBox[{"xbar", "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["5", "5"], 
            SuperscriptBox["xbar", "5"]}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "->", 
        RowBox[{"Exp", "[", "t", "]"}]}], ",", 
       RowBox[{"xbar", "->", 
        RowBox[{"Exp", "[", "tbar", "]"}]}]}], "}"}]}], "//", 
    "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1LCSt", "=", 
   RowBox[{
    RowBox[{"F1LCSt", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "->", 
        RowBox[{"t", "+", 
         RowBox[{"\[Pi]", " ", "\[ImaginaryI]"}]}]}], ",", 
       RowBox[{"tbar", "->", 
        RowBox[{"t", "-", 
         RowBox[{"\[Pi]", " ", "\[ImaginaryI]"}]}]}]}], "}"}]}], "//", 
    "PowerExpand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1LCSt", "/.", 
   RowBox[{"{", 
    RowBox[{"t", "->", "10"}], "}"}]}], "//", "N", "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "imaginary", " ", "part", " ", "is", " ", "just", " ", "a", 
    " ", "multiple", " ", "of", " ", "pi", " ", "due", " ", "to", " ", "the", 
    " ", "logarithms"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.890385506220772*^9, 3.890385691808412*^9}, {
   3.890386737335209*^9, 3.8903868281678267`*^9}, {3.89038687468568*^9, 
   3.8903869107043467`*^9}, 3.89038909474967*^9, {3.89280159720289*^9, 
   3.8928016268352118`*^9}, {3.892891027440898*^9, 3.8928910357354393`*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"b081e7c6-8382-46c5-8ec9-c9414a759ef6"],

Cell[BoxData[
 RowBox[{"157.53698582277505`", "\[VeryThinSpace]", "-", 
  RowBox[{"64.92624817418906`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.89038554498624*^9, 3.89038569227358*^9}, {
   3.8903867400790987`*^9, 3.890386828733489*^9}, {3.8903868722566032`*^9, 
   3.890386911025889*^9}, {3.890389095287244*^9, 3.890389109406452*^9}, 
   3.89167698676231*^9, 3.892801595476837*^9, {3.8928910281735687`*^9, 
   3.89289103754587*^9}, 3.892900568998536*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"4ed9e2b1-5885-46ed-b236-55000892d61c"]
}, Open  ]],

Cell["Species scale in LCS phase from F1", "Text",
 CellChangeTimes->{{3.89290057576448*^9, 
  3.892900582853747*^9}},ExpressionUUID->"28d13ee7-6ab0-4055-818e-\
868dd37f15ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]2LCS", "=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Re", "[", "F1LCSt", "]"}], "-", "F1zero", "+", "1"}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.890341247876196*^9, 3.890341286951641*^9}, {
  3.890386837125111*^9, 3.8903868480623617`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"82f870a9-4766-4dde-8447-65c607a5b4cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"functs", "[", "r_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"DistanceLCS", "[", "r", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"\[CapitalLambda]2LCS", "/.", 
         RowBox[{"{", 
          RowBox[{"t", "->", "r"}], "}"}]}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"functs", "[", "100000", "]"}], "//", "N", "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "error", " ", "message", " ", "is", " ", "just", " ", "due", " ", "to", 
     " ", "argument", " ", "of", " ", "Logarithms", " ", "going", " ", "to", 
     " ", "1"}], ",", " ", 
    RowBox[{"so", " ", "logarithms", " ", "to", " ", "0"}], ",", " ", 
    RowBox[{
    "therefore", " ", "gives", " ", "no", " ", "error", " ", "in", " ", 
     "results"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.890341006188896*^9, 3.8903410667427073`*^9}, {
   3.890341123580166*^9, 3.890341162645172*^9}, {3.8903411946345243`*^9, 
   3.890341237169445*^9}, {3.890341273950707*^9, 3.890341291621994*^9}, {
   3.8903414458141212`*^9, 3.890341450905465*^9}, 3.890341514536313*^9, {
   3.890341548889435*^9, 3.890341575073682*^9}, {3.890386866914954*^9, 
   3.8903868794007072`*^9}, {3.8903869261570463`*^9, 
   3.8903869279565973`*^9}, {3.8903869599853373`*^9, 3.890386973989347*^9}, {
   3.8903873152430897`*^9, 3.890387315425316*^9}, 3.89280163428894*^9, {
   3.892891042708643*^9, 3.892891090490581*^9}, {3.89289119189712*^9, 
   3.892891193125875*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"2e5e1c15-3bb9-4718-a847-0f53dc9eafad"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"Log\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"5\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"100000\\\", \\\"-\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\")\\\"}]}]]}], \\\"]\\\"}]\\).\"", 2, 220, 5, 
   18866702459432107873, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8903868878199453`*^9, {3.8903869234044037`*^9, 3.890386928361108*^9}, {
   3.8903869669467278`*^9, 3.890386974316997*^9}, 3.890387315801408*^9, 
   3.890389111608371*^9, 3.891676990423016*^9, 3.892801630266618*^9, 
   3.8928910523974323`*^9, {3.8929005731481457`*^9, 3.8929005840646763`*^9}},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"fec6fcb0-8f5b-43b5-b316-b399632d2f22"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"Log\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"5\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"100000\\\", \\\"+\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\")\\\"}]}]]}], \\\"]\\\"}]\\).\"", 2, 220, 6, 
   18866702459432107873, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8903868878199453`*^9, {3.8903869234044037`*^9, 3.890386928361108*^9}, {
   3.8903869669467278`*^9, 3.890386974316997*^9}, 3.890387315801408*^9, 
   3.890389111608371*^9, 3.891676990423016*^9, 3.892801630266618*^9, 
   3.8928910523974323`*^9, {3.8929005731481457`*^9, 3.8929005840727654`*^9}},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"7a04a863-ebef-459e-a7fb-6533e0c41015"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"Log\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"5\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"100000\\\", \\\"-\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\")\\\"}]}]]}], \\\"]\\\"}]\\).\"", 2, 220, 7, 
   18866702459432107873, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8903868878199453`*^9, {3.8903869234044037`*^9, 3.890386928361108*^9}, {
   3.8903869669467278`*^9, 3.890386974316997*^9}, 3.890387315801408*^9, 
   3.890389111608371*^9, 3.891676990423016*^9, 3.892801630266618*^9, 
   3.8928910523974323`*^9, {3.8929005731481457`*^9, 3.892900584079097*^9}},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"47547b0e-592b-4694-b9bd-68a906372df6"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 220, 8, 18866702459432107873, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.8903868878199453`*^9, {3.8903869234044037`*^9, 3.890386928361108*^9}, {
   3.8903869669467278`*^9, 3.890386974316997*^9}, 3.890387315801408*^9, 
   3.890389111608371*^9, 3.891676990423016*^9, 3.892801630266618*^9, 
   3.8928910523974323`*^9, {3.8929005731481457`*^9, 3.892900584084591*^9}},
 CellLabel->
  "During evaluation of \
In[219]:=",ExpressionUUID->"69f2e4dc-739c-457a-a38c-fbf7a1ad563b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14.021421101490587`", ",", "6.318690580555149`"}], "}"}]], "Output",\

 CellChangeTimes->{{3.890341061399125*^9, 3.890341067119381*^9}, {
   3.890341126974741*^9, 3.8903411630340357`*^9}, {3.8903412345453043`*^9, 
   3.890341237503729*^9}, {3.8903412821465063`*^9, 3.890341292113944*^9}, 
   3.890341451174457*^9, 3.890341512253313*^9, {3.890341549343157*^9, 
   3.890341575710383*^9}, {3.890386879962288*^9, 3.890386887865301*^9}, {
   3.890386923450122*^9, 3.8903869284059143`*^9}, {3.8903869669921293`*^9, 
   3.8903869743619137`*^9}, 3.890387315847151*^9, 3.890389111655284*^9, 
   3.891676990492114*^9, 3.892801630291738*^9, 3.8928910524262466`*^9, {
   3.892900573170485*^9, 3.892900584090076*^9}},
 CellLabel->
  "Out[220]=",ExpressionUUID->"c586f0ca-0758-4d9a-adfc-b1222c3e0080"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"functs", "[", "r_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"DistanceLCS", "[", "r", "]"}], ",", 
     RowBox[{"\[CapitalLambda]2LCS", "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "r"}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot1", "=", 
  RowBox[{"ParametricPlot", "[", 
   RowBox[{
    RowBox[{"functs", "[", "r", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "1000000"}], "}"}], ",", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"ScalingFunctions", "->", 
     RowBox[{"{", 
      RowBox[{"None", ",", "\"\<Log\>\""}], "}"}]}], ",", 
    RowBox[{"PlotPoints", "->", "10000"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.890388289833232*^9, 3.890388350209632*^9}, {
  3.8903891386214237`*^9, 3.8903891504859*^9}, {3.8903893861198597`*^9, 
  3.890389401137083*^9}, {3.890389450275402*^9, 3.8903894514908743`*^9}, {
  3.892801655670936*^9, 3.8928016928475103`*^9}, {3.8928018676737556`*^9, 
  3.892801867963912*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"0ffe1974-a68f-494d-bfd6-9f651062080c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwU13dcTv8XAPA2oZ1S34bW8zx3PCE0FA4qSZMiQkZoKRllVFKiVEghoxKK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       "]]},
     Annotation[#, "Charting`Private`Tag$34626#1"]& ]}, {}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.6116618034197912, -16.852045811886754`},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}, {Automatic, {{-16.11809565095832, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "7"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "6"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "5"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "4"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}}, {-4.605170185988091, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.010\"", ShowStringCharacters -> False], 
          0.01`15.954589770191003, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-2.3025850929940455`, 
       FormBox[
        TagBox[
         InterpretationBox[
          StyleBox["\"0.100\"", ShowStringCharacters -> False], 
          0.1`15.954589770191003, AutoDelete -> True], NumberForm[#, {
           DirectedInfinity[1], 3}]& ], TraditionalForm], {0.01, 
       0.}}, {-20.72326583694641, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-20.030118656386467`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-19.624653548278303`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-19.33697147582652, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-19.11382792451231, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.931506367718356`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.7773556878911, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.643824295266576`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.526041259610192`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-17.72753356339242, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-17.322068455284256`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-17.034386382832476`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.811242831518264`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.62892127472431, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.474770594897052`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.34123920227253, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.223456166616145`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-15.424948470398375`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-15.01948336229021, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-14.73180128983843, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-14.508657738524219`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-14.326336181730264`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-14.172185501903007`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-14.038654109278484`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-13.9208710736221, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-13.122363377404328`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-12.716898269296165`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-12.429216196844383`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-12.206072645530174`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-12.02375108873622, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.86960040890896, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.736069016284437`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.618285980628055`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-10.819778284410283`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-10.41431317630212, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-10.126631103850338`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.903487552536127, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.721165995742174, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.567015315914915, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.433483923290392, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.315700887634009, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.517193191416238, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-8.111728083308073, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.824046010856292, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.600902459542082, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.418580902748128, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.264430222920869, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.1308988302963465`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-7.013115794639964, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-6.214608098422191, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.809142990314028, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.521460917862246, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.298317366548036, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-5.115995809754082, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.961845129926823, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.8283137373023015`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-4.710530701645918, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.912023005428146, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.506557897319982, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-3.2188758248682006`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.995732273553991, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.8134107167600364`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.659260036932778, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.5257286443082556`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-2.4079456086518722`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.6094379124341003`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-1.2039728043259361`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.916290731874155, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.6931471805599453, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.5108256237659907, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.35667494393873245`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.2231435513142097, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-0.10536051565782628`, 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {0., 
       FormBox[
        TemplateBox[{0, 0}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.8903883129139843`*^9, 3.890388351566557*^9}, {
   3.8903891194063253`*^9, 3.890389151380965*^9}, {3.890389387357267*^9, 
   3.8903894024913807`*^9}, 3.8903894531050587`*^9, {3.892801653397324*^9, 
   3.892801686969198*^9}, 3.892801735216041*^9, 3.892801973036461*^9, 
   3.892891198340425*^9, 3.892900688692339*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"fb1c2f69-281d-42a8-9ea8-32b255fd658f"]
}, Open  ]],

Cell[TextData[{
 "Determine numerical coefficient in relation ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]\[Phi]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        FractionBox["3", "2"]]}], 
      RowBox[{"Log", "[", "V", "]"}]}], "+", "b"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "178c1c26-768f-492f-9e7c-9b5e3df8a377"]
}], "Text",
 CellChangeTimes->{{3.892891102350583*^9, 
  3.8928911589780827`*^9}},ExpressionUUID->"2b14150c-1763-460a-bbd5-\
bc0d9fc4e5ff"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rval", "=", "1000000000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vals", "=", 
   RowBox[{"functs", "[", "rval", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dis", "=", 
   RowBox[{"vals", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{"vals", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{"dis", "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"3", "/", "2"}]]}], 
      RowBox[{"Log", "[", "V", "]"}]}], "+", "b"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NSolve", "[", 
  RowBox[{"eq", ",", "b"}], "]"}]}], "Input",
 CellChangeTimes->{{3.892801911770693*^9, 3.892802106443049*^9}, {
   3.8928021898992167`*^9, 3.892802289431595*^9}, 3.892802412738482*^9, {
   3.892802444318117*^9, 3.8928024484934273`*^9}, {3.8928911327870417`*^9, 
   3.8928911606899557`*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"07a03293-4813-43d0-89b1-da6fdafa7837"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"Log\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"5\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1000000000\\\", \\\"-\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\
\", \\\"\[Pi]\\\"}]}], \\\")\\\"}]}]]}], \\\"]\\\"}]\\).\"", 2, 224, 9, 
   18866702459432107873, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8928019734558277`*^9, 3.8928019975655622`*^9}, {
   3.892802084389282*^9, 3.892802097440229*^9}, {3.8928022188760633`*^9, 
   3.89280228984964*^9}, 3.8928024137274714`*^9, 3.892802448945401*^9, 
   3.8928912141635647`*^9, 3.892900688908947*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"58e8a5f4-394c-4312-a25d-911af1121339"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"Log\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"5\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1000000000\\\", \\\"+\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\
\", \\\"\[Pi]\\\"}]}], \\\")\\\"}]}]]}], \\\"]\\\"}]\\).\"", 2, 224, 10, 
   18866702459432107873, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8928019734558277`*^9, 3.8928019975655622`*^9}, {
   3.892802084389282*^9, 3.892802097440229*^9}, {3.8928022188760633`*^9, 
   3.89280228984964*^9}, 3.8928024137274714`*^9, 3.892802448945401*^9, 
   3.8928912141635647`*^9, 3.892900688917932*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"fd693c22-3f20-48ea-a993-cf8b0a5f1788"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"Log\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"5\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1000000000\\\", \\\"-\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\
\", \\\"\[Pi]\\\"}]}], \\\")\\\"}]}]]}], \\\"]\\\"}]\\).\"", 2, 224, 11, 
   18866702459432107873, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8928019734558277`*^9, 3.8928019975655622`*^9}, {
   3.892802084389282*^9, 3.892802097440229*^9}, {3.8928022188760633`*^9, 
   3.89280228984964*^9}, 3.8928024137274714`*^9, 3.892802448945401*^9, 
   3.8928912141635647`*^9, 3.8929006889242153`*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"754f6cf0-0cef-49d6-bd71-088cb9079dca"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 224, 12, 18866702459432107873, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8928019734558277`*^9, 3.8928019975655622`*^9}, {
   3.892802084389282*^9, 3.892802097440229*^9}, {3.8928022188760633`*^9, 
   3.89280228984964*^9}, 3.8928024137274714`*^9, 3.892802448945401*^9, 
   3.8928912141635647`*^9, 3.892900688929533*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"8a0c444e-0d8f-4932-b46d-d51ab7d508c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"b", "\[Rule]", 
    RowBox[{"-", "3.7979992568805123`"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.890467561284256*^9, {3.89280197348666*^9, 3.892801997596159*^9}, {
   3.892802084419941*^9, 3.892802097469849*^9}, {3.892802218904275*^9, 
   3.892802289878796*^9}, 3.8928024137572203`*^9, 3.8928024489749937`*^9, 
   3.892891214187525*^9, 3.892900688934696*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"e0d37245-e7b1-46e2-8b26-dbce65b34d9c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1251, 831},
WindowMargins->{{-42, Automatic}, {Automatic, -1212}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5042746d-bd3c-4498-885c-9d2079de2dd3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 189, 3, 67, "Section",ExpressionUUID->"1a4caff7-b8c5-472e-8060-c6e490169640"],
Cell[CellGroupData[{
Cell[794, 29, 220, 4, 54, "Subsection",ExpressionUUID->"9c940b27-b248-49a4-81b0-e338657ed29f"],
Cell[1017, 35, 888, 18, 36, "Text",ExpressionUUID->"7a9c1f3b-5c18-483a-95b5-9037079346b8"],
Cell[CellGroupData[{
Cell[1930, 57, 2179, 57, 115, "Input",ExpressionUUID->"63569731-1518-45c4-8513-e40941fb5d59"],
Cell[4112, 116, 4679, 124, 60, "Output",ExpressionUUID->"87a96d3b-45f0-407b-8fb2-c52a9336721b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8840, 246, 739, 11, 54, "Subsection",ExpressionUUID->"af1ba3a9-5b1b-4efd-92db-c5bb99101a70"],
Cell[CellGroupData[{
Cell[9604, 261, 166, 3, 45, "Subsubsection",ExpressionUUID->"73b82e87-167c-4a7c-8c62-c61fbd449f0b"],
Cell[9773, 266, 1342, 23, 52, "Input",ExpressionUUID->"81ec68a4-bca3-4768-b53a-335e096a9529"],
Cell[11118, 291, 184, 3, 35, "Text",ExpressionUUID->"5556218a-0616-40f3-9a76-59159b503f63"],
Cell[11305, 296, 3584, 95, 329, "Input",ExpressionUUID->"ee198ccd-72fa-45e9-bf97-abe6e6c2abf8"],
Cell[14892, 393, 178, 3, 35, "Text",ExpressionUUID->"adc4f09b-6e32-4a1d-99b0-c5121918b4d3"],
Cell[15073, 398, 3186, 86, 287, "Input",ExpressionUUID->"0bb11b13-755c-425c-b2f1-11e2395d3293"],
Cell[18262, 486, 186, 3, 35, "Text",ExpressionUUID->"453f7bf9-af5b-4b7a-86c4-1ac0a0e6bf76"],
Cell[18451, 491, 3293, 90, 289, "Input",ExpressionUUID->"561db3a4-872a-4d2b-9749-8c2c1d0d2b2e"],
Cell[21747, 583, 186, 3, 35, "Text",ExpressionUUID->"f698eb26-9df6-4dd6-ad8c-c07763996921"],
Cell[21936, 588, 4340, 106, 289, "Input",ExpressionUUID->"4e8ed6de-9b8d-415c-88db-303c9a39e4c1"],
Cell[CellGroupData[{
Cell[26301, 698, 1589, 36, 54, "Input",ExpressionUUID->"dc4065ca-cc60-4172-ada9-a407aab69fdc"],
Cell[27893, 736, 2946, 51, 70, "Output",ExpressionUUID->"827d449c-b464-4dea-b8c6-5865b1498b3a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30888, 793, 176, 3, 45, "Subsubsection",ExpressionUUID->"a542acf7-ee5d-4bdd-95b8-dbd4bf55e6cd"],
Cell[31067, 798, 375, 8, 35, "Text",ExpressionUUID->"e3a2d028-276a-42a4-be34-d80e9ac7b39f"],
Cell[31445, 808, 171, 3, 35, "Text",ExpressionUUID->"badd08cd-5381-4099-8771-4a5ad33b540f"],
Cell[31619, 813, 2947, 79, 225, "Input",ExpressionUUID->"de501315-439f-4a08-9545-4acc3bb827f1"],
Cell[34569, 894, 167, 3, 35, "Text",ExpressionUUID->"ad74758a-7794-4e11-ab48-f725ecc4f703"],
Cell[34739, 899, 1824, 55, 115, "Input",ExpressionUUID->"247ef922-28a1-4af4-bef1-49e9569484db"],
Cell[36566, 956, 198, 3, 35, "Text",ExpressionUUID->"ab9b61f2-1df9-4971-91c7-eaffef300f67"],
Cell[CellGroupData[{
Cell[36789, 963, 1496, 36, 136, "Input",ExpressionUUID->"3d207924-5044-4b64-8811-0ad2aea26903"],
Cell[38288, 1001, 3464, 67, 115, "Output",ExpressionUUID->"ab44b74d-a192-49f8-90f7-52787430d7e2"]
}, Open  ]],
Cell[41767, 1071, 166, 3, 35, "Text",ExpressionUUID->"d6c11172-6bf6-4138-9897-e9b793b4075a"],
Cell[41936, 1076, 380, 7, 30, "Input",ExpressionUUID->"d3f9152d-c35d-409e-8c10-5f343537fbe7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42353, 1088, 210, 4, 45, "Subsubsection",ExpressionUUID->"063764ab-e418-4056-8bc1-6386edc8d26c"],
Cell[CellGroupData[{
Cell[42588, 1096, 1690, 50, 178, "Input",ExpressionUUID->"a05473c5-c6b8-4fed-910f-16e4ea0f55b8"],
Cell[44281, 1148, 1997, 41, 97, "Output",ExpressionUUID->"8e88ab06-6e7a-49a9-acfb-146cc25da9cc"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[46339, 1196, 746, 17, 41, "Subsection",ExpressionUUID->"54fc4e12-e907-479b-9b67-199fe8544cab"],
Cell[CellGroupData[{
Cell[47110, 1217, 166, 3, 45, "Subsubsection",ExpressionUUID->"4cd1e134-70be-4fc0-82c8-f674f3b62a7d"],
Cell[47279, 1222, 254, 6, 35, "Text",ExpressionUUID->"85d79e24-0313-4b5f-95e5-0976ea8f7962"],
Cell[47536, 1230, 2600, 52, 116, "Input",ExpressionUUID->"0c015d7a-a09f-4069-ae81-3f1fee6b0c5d"],
Cell[50139, 1284, 184, 3, 35, "Text",ExpressionUUID->"0d811487-a280-44ee-8da1-cba624e9526b"],
Cell[50326, 1289, 3486, 89, 287, "Input",ExpressionUUID->"618c11c2-76c2-4240-b6bd-80e7d62ce20b"],
Cell[53815, 1380, 232, 4, 35, "Text",ExpressionUUID->"3b53b7a8-3160-4fc5-afa1-fffd59ffd53d"],
Cell[54050, 1386, 4685, 120, 352, "Input",ExpressionUUID->"cf04409e-cf91-4e87-8d48-7eb9562d3042"],
Cell[58738, 1508, 231, 4, 35, "Text",ExpressionUUID->"9570cd21-9825-4032-ad85-89e96b4d04ee"],
Cell[58972, 1514, 3525, 92, 287, "Input",ExpressionUUID->"196d241d-5506-4425-83d4-495cb68a8918"],
Cell[62500, 1608, 243, 4, 35, "Text",ExpressionUUID->"949ffb6a-b0ac-4aa0-98f0-299c2cefde5b"],
Cell[62746, 1614, 4335, 103, 287, "Input",ExpressionUUID->"82096f78-6728-4965-8886-63ae784ca667"],
Cell[67084, 1719, 1174, 23, 30, "Input",ExpressionUUID->"8e455a1c-fb68-436d-92e4-7a55683a6621"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68295, 1747, 172, 3, 45, "Subsubsection",ExpressionUUID->"514aa024-dc3d-42a2-814d-13bd160baeb8"],
Cell[68470, 1752, 3442, 88, 310, "Input",ExpressionUUID->"a5f910d6-5bda-4bb5-893b-dd03e24ba716"],
Cell[CellGroupData[{
Cell[71937, 1844, 1491, 23, 30, "Input",ExpressionUUID->"aeb336b6-9d24-4e77-8a81-70f922070751"],
Cell[73431, 1869, 3041, 71, 169, "Output",ExpressionUUID->"b3407341-5dbf-47a2-bf51-40495e5977eb"]
}, Open  ]],
Cell[76487, 1943, 204, 3, 35, "Text",ExpressionUUID->"5220c06f-8df0-49b6-a9f9-42b8da902640"],
Cell[CellGroupData[{
Cell[76716, 1950, 608, 16, 52, "Input",ExpressionUUID->"722d1f5c-2330-4eb8-b649-56a08a16e5a9"],
Cell[77327, 1968, 1935, 43, 99, "Output",ExpressionUUID->"10f969f7-1db6-4219-b884-9c57a7cc4790"]
}, Open  ]],
Cell[79277, 2014, 313, 8, 30, "Input",ExpressionUUID->"91a107c8-0e8a-467a-adce-a61286c7ab24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79627, 2027, 175, 3, 45, "Subsubsection",ExpressionUUID->"10032cac-e4c8-44f6-8b50-f9817ebcbaab"],
Cell[CellGroupData[{
Cell[79827, 2034, 1319, 31, 73, "Input",ExpressionUUID->"8df48eb4-8bfe-4079-9a11-7b20639adabb"],
Cell[81149, 2067, 1532, 27, 34, "Output",ExpressionUUID->"bb88145b-12b6-46d0-aa9b-08b140b09f53"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[82742, 2101, 759, 11, 38, "Subsection",ExpressionUUID->"398511c6-0b5c-4a93-bb2d-a3729a708810"],
Cell[CellGroupData[{
Cell[83526, 2116, 166, 3, 45, "Subsubsection",ExpressionUUID->"c81aff14-aebf-4e10-b09e-fdf4f55529cc"],
Cell[83695, 2121, 358, 8, 35, "Text",ExpressionUUID->"210f2a66-c4c5-4c0b-b8f1-aaea2caff270"],
Cell[CellGroupData[{
Cell[84078, 2133, 2458, 48, 94, "Input",ExpressionUUID->"85f1d4b0-dfcc-4c28-bf7b-edb43aed09c9"],
Cell[86539, 2183, 2031, 55, 50, "Output",ExpressionUUID->"2b3382a2-415f-4de2-aa8a-f6e8f8b634eb"]
}, Open  ]],
Cell[88585, 2241, 449, 12, 35, "Text",ExpressionUUID->"cc9c56a5-b874-486a-b516-d1b681b3fbd7"],
Cell[89037, 2255, 4168, 106, 289, "Input",ExpressionUUID->"1400f806-07d9-4502-8321-b1b33cdca6fc"],
Cell[93208, 2363, 500, 13, 35, "Text",ExpressionUUID->"a4b5d3f8-4891-4fb9-8ea2-ad17f17119e1"],
Cell[93711, 2378, 4222, 108, 289, "Input",ExpressionUUID->"ab89c8fb-cc32-4a5a-8b09-73eebfbdfeff"],
Cell[97936, 2488, 547, 14, 35, "Text",ExpressionUUID->"c9a3f37b-b400-4237-8788-95ee8c1d1324"],
Cell[98486, 2504, 4324, 109, 289, "Input",ExpressionUUID->"c93e73c3-9a39-4f40-a1c9-d7c9fa1a1ce9"],
Cell[102813, 2615, 498, 13, 35, "Text",ExpressionUUID->"1eb6d328-2d85-42d3-b2b5-ef090b3118af"],
Cell[103314, 2630, 4344, 109, 289, "Input",ExpressionUUID->"f8b5fd9a-a151-48cb-8b3e-f86ed15dcd60"],
Cell[107661, 2741, 1218, 22, 30, "Input",ExpressionUUID->"50f9a113-5664-4799-b640-60e507d7b61d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108916, 2768, 235, 4, 45, "Subsubsection",ExpressionUUID->"11111f93-b348-482c-bbbb-2f53b989bc7f"],
Cell[109154, 2774, 3446, 89, 310, "Input",ExpressionUUID->"79a367cd-23cc-49e8-a197-72e1f5b710fe"],
Cell[CellGroupData[{
Cell[112625, 2867, 1870, 32, 30, "Input",ExpressionUUID->"f4947271-ddae-4c3d-949c-cec7e8e89370"],
Cell[114498, 2901, 4393, 105, 70, "Output",ExpressionUUID->"1a7a6a23-fb8c-4b1b-9c77-4d6e18b1efdd"]
}, Open  ]],
Cell[118906, 3009, 180, 3, 35, "Text",ExpressionUUID->"4f20fa33-77e1-4772-b32d-0bbc0d0940f5"],
Cell[CellGroupData[{
Cell[119111, 3016, 676, 16, 30, "Input",ExpressionUUID->"e032fa71-ca39-48d0-9096-acb612bcd9fb"],
Cell[119790, 3034, 4324, 104, 224, "Output",ExpressionUUID->"3eb96b6e-0a85-4af0-8c2c-b3c7274d48eb"]
}, Open  ]],
Cell[124129, 3141, 211, 5, 35, "Text",ExpressionUUID->"868f3089-b96a-4deb-9f4f-bd65c21f7e7f"],
Cell[CellGroupData[{
Cell[124365, 3150, 319, 7, 30, "Input",ExpressionUUID->"e094138e-a8fd-40bf-9ce0-cb7c9d5945ee"],
Cell[124687, 3159, 1254, 30, 56, "Output",ExpressionUUID->"016fc053-aee3-47b2-8df0-f823147d0814"]
}, Open  ]],
Cell[125956, 3192, 515, 12, 30, "Input",ExpressionUUID->"ceb07892-e860-4ac6-8e85-35694a9ce404"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126508, 3209, 210, 4, 45, "Subsubsection",ExpressionUUID->"9d5de085-0505-4874-83e8-1afe0ad24ab7"],
Cell[126721, 3215, 1342, 37, 96, "Input",ExpressionUUID->"8bb3d2a9-7ee9-40fd-9fed-32a13cd3af8b"],
Cell[CellGroupData[{
Cell[128088, 3256, 1131, 34, 138, "Input",ExpressionUUID->"3222262b-66a0-446d-b5c4-1f278922958c"],
Cell[129222, 3292, 1210, 31, 97, "Output",ExpressionUUID->"2885ebc3-f31d-426d-a673-fb6a139f718c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130469, 3328, 261, 5, 30, "Input",ExpressionUUID->"def1bb6c-27c4-4e2e-9b7c-a974f242b3ad"],
Cell[130733, 3335, 864, 18, 34, "Output",ExpressionUUID->"c28ffcb0-991d-48f2-9097-6fc80c5977dd"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[131658, 3360, 407, 6, 38, "Subsection",ExpressionUUID->"c576b086-8798-4806-8af9-751f5f55966d"],
Cell[CellGroupData[{
Cell[132090, 3370, 166, 3, 45, "Subsubsection",ExpressionUUID->"b3ebabec-70fe-4f36-a89a-846e6b27f4b5"],
Cell[132259, 3375, 197, 3, 35, "Text",ExpressionUUID->"c3220c61-ea21-4193-a953-6255c5f6698c"],
Cell[132459, 3380, 2451, 48, 74, "Input",ExpressionUUID->"46a2f6bd-e6e6-402f-9dfc-e2280b9f9e23"],
Cell[134913, 3430, 184, 3, 35, "Text",ExpressionUUID->"b20b98ad-d464-4090-a4d6-67f7ab98bae2"],
Cell[135100, 3435, 3354, 90, 287, "Input",ExpressionUUID->"ec5a97bf-e1ae-46bd-98ae-79c71fd055e9"],
Cell[138457, 3527, 230, 4, 35, "Text",ExpressionUUID->"932adf92-1452-4c7c-a5a7-7f3d5c9f9ea4"],
Cell[138690, 3533, 3296, 88, 287, "Input",ExpressionUUID->"6dc2b388-d07e-4652-b816-a1459275c52b"],
Cell[141989, 3623, 233, 4, 35, "Text",ExpressionUUID->"c1488aed-575f-4ac4-8f52-21ad3b2a1bed"],
Cell[142225, 3629, 3280, 89, 287, "Input",ExpressionUUID->"dff00b9b-14e0-4aa1-9814-7d70e293d5fc"],
Cell[145508, 3720, 233, 4, 35, "Text",ExpressionUUID->"b5a7b70c-e412-4629-ab6c-93a72b92d9f2"],
Cell[145744, 3726, 4171, 101, 287, "Input",ExpressionUUID->"e5002c84-a01c-4875-8bb1-fbf2921632a5"],
Cell[149918, 3829, 1152, 23, 30, "Input",ExpressionUUID->"3c9d90b7-5209-4324-b536-2f2c2aa43986"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151107, 3857, 172, 3, 45, "Subsubsection",ExpressionUUID->"d24930da-a73d-4e41-a2b2-b75f5bd182ea"],
Cell[CellGroupData[{
Cell[151304, 3864, 4405, 112, 354, "Input",ExpressionUUID->"1aee4594-9b58-4f56-b844-3da3f6ed1a2c"],
Cell[155712, 3978, 5702, 125, 109, "Output",ExpressionUUID->"8c85a693-7014-4ed3-a20f-dec85113c1b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161451, 4108, 802, 18, 54, "Input",ExpressionUUID->"f89ce8d5-1543-4a18-9ca0-e8992df75800"],
Cell[162256, 4128, 4597, 111, 109, "Output",ExpressionUUID->"d960303d-9e8d-4137-8c56-037a4f1601df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166890, 4244, 357, 10, 30, "Input",ExpressionUUID->"d4054672-5b91-4848-b547-55e795a21ba5"],
Cell[167250, 4256, 1022, 24, 97, "Output",ExpressionUUID->"0e5eacf4-2078-4810-9cbb-f87be4266561"]
}, Open  ]],
Cell[168287, 4283, 699, 14, 30, "Input",ExpressionUUID->"e1750ebf-f595-4b73-910d-585ec1e278a5"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169047, 4304, 262, 4, 67, "Section",ExpressionUUID->"1f6a6755-52f2-4a15-b860-8f299a8d93a2"],
Cell[169312, 4310, 309, 7, 35, "Text",ExpressionUUID->"721805fc-e268-4d38-9af0-730f08449434"],
Cell[CellGroupData[{
Cell[169646, 4321, 172, 3, 45, "Subsubsection",ExpressionUUID->"e962099e-013e-49e2-950a-b51d260cafa1"],
Cell[169821, 4326, 276, 6, 35, "Text",ExpressionUUID->"58c3e62f-7336-42dd-adb8-f4fd4f0db86b"],
Cell[170100, 4334, 176, 3, 35, "Text",ExpressionUUID->"4174db4b-3bab-42ba-aba5-67de5f6cc48d"],
Cell[170279, 4339, 1141, 34, 94, "Input",ExpressionUUID->"77660354-8891-4a61-acab-4378a3201a93"],
Cell[171423, 4375, 163, 3, 35, "Text",ExpressionUUID->"aea60bf4-6ef2-4176-9e76-27164433f050"],
Cell[171589, 4380, 1140, 37, 58, "Input",ExpressionUUID->"ab72f171-6653-4799-b577-8dccbc673a6c"],
Cell[172732, 4419, 158, 3, 35, "Text",ExpressionUUID->"90910c18-c915-4ea3-be1a-9aa68e07315d"],
Cell[CellGroupData[{
Cell[172915, 4426, 1857, 50, 77, "Input",ExpressionUUID->"0a0a2104-45d4-4117-bad1-5037f99f7f90"],
Cell[174775, 4478, 1357, 30, 34, "Output",ExpressionUUID->"c5a2ebac-b49c-4c02-a1c4-b8bac403b510"]
}, Open  ]],
Cell[176147, 4511, 152, 3, 35, "Text",ExpressionUUID->"e7c9797d-2670-4014-9590-53fdba580c3b"],
Cell[CellGroupData[{
Cell[176324, 4518, 933, 23, 52, "Input",ExpressionUUID->"8148c7e7-9acc-45a3-826d-889ac0246406"],
Cell[177260, 4543, 771, 13, 34, "Output",ExpressionUUID->"777b6573-7f07-457d-a6ac-f43409c6379d"]
}, Open  ]],
Cell[178046, 4559, 204, 4, 35, "Text",ExpressionUUID->"a7de013b-2917-4dbf-a488-1d9794ec330d"],
Cell[CellGroupData[{
Cell[178275, 4567, 2094, 55, 91, "Input",ExpressionUUID->"cea5cb06-e537-4373-8dd0-75c18f2702ff"],
Cell[180372, 4624, 710, 11, 34, "Output",ExpressionUUID->"777fd28c-3f69-4d0a-9b56-1c20b286185d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[181131, 4641, 173, 3, 45, "Subsubsection",ExpressionUUID->"3c31eeac-67b4-4646-92a8-45396ecb4232"],
Cell[181307, 4646, 175, 3, 35, "Text",ExpressionUUID->"2256cbb3-73cb-4244-83a0-6c762fda353f"],
Cell[181485, 4651, 1802, 36, 73, "Input",ExpressionUUID->"a2830f98-81b1-4d67-bbb8-a5e09461efc0"],
Cell[183290, 4689, 187, 3, 35, "Text",ExpressionUUID->"b90590b8-9b7d-4aed-8aff-ea5c802337f1"],
Cell[CellGroupData[{
Cell[183502, 4696, 942, 27, 56, "Input",ExpressionUUID->"60c4937e-1827-4baf-a3c0-d9ec14cb1d37"],
Cell[184447, 4725, 993, 19, 34, "Output",ExpressionUUID->"679e5f7b-f6d3-4b16-8e44-de1010c90555"],
Cell[185443, 4746, 993, 19, 34, "Output",ExpressionUUID->"7658f088-1c7e-4f54-b5df-462fcff20454"]
}, Open  ]],
Cell[186451, 4768, 158, 3, 35, "Text",ExpressionUUID->"6bebfda3-d80c-4d42-a5b9-2e69a1752709"],
Cell[CellGroupData[{
Cell[186634, 4775, 621, 15, 52, "Input",ExpressionUUID->"75b9cedd-9b4f-4440-b956-0e24c3f75e86"],
Cell[187258, 4792, 1163, 29, 57, "Output",ExpressionUUID->"c8a4b8cd-1bd7-487f-8a3b-f08b8c218dff"]
}, Open  ]],
Cell[188436, 4824, 157, 3, 35, "Text",ExpressionUUID->"61b2a317-7228-43ef-a9e9-e2ace05d6b2a"],
Cell[CellGroupData[{
Cell[188618, 4831, 308, 8, 30, "Input",ExpressionUUID->"6887867c-57ac-4a12-a808-de71bdd303bc"],
Cell[188929, 4841, 1612, 44, 62, "Output",ExpressionUUID->"22e98633-af53-41aa-a583-ede57ee2950b"]
}, Open  ]],
Cell[190556, 4888, 243, 4, 35, "Text",ExpressionUUID->"377717f2-34f3-4230-991e-50a2cbb78259"],
Cell[CellGroupData[{
Cell[190824, 4896, 1269, 39, 54, "Input",ExpressionUUID->"2c46a030-3d73-4b57-9f74-25864d3b6b13"],
Cell[192096, 4937, 1082, 32, 62, "Output",ExpressionUUID->"e9d31750-b8da-4f87-8e26-33a0c5b49308"]
}, Open  ]],
Cell[193193, 4972, 346, 7, 35, "Text",ExpressionUUID->"a0bdf6f4-01fa-458f-9003-ecaf8ce3f31f"],
Cell[193542, 4981, 2902, 87, 113, "Input",ExpressionUUID->"860ad623-befc-49fb-977b-83549d9718f7"],
Cell[196447, 5070, 175, 3, 35, "Text",ExpressionUUID->"7bd9b4fe-fd68-4220-a487-12efae1af964"],
Cell[CellGroupData[{
Cell[196647, 5077, 1178, 33, 91, "Input",ExpressionUUID->"75a968b8-d1ab-4ea8-8e9d-561b005b5715"],
Cell[197828, 5112, 464, 8, 34, "Output",ExpressionUUID->"42f3bb61-0692-4f7b-bb10-d930da729906"],
Cell[198295, 5122, 464, 8, 34, "Output",ExpressionUUID->"4da62a44-398e-4658-9e17-017c59cc23eb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[198808, 5136, 238, 4, 45, "Subsubsection",ExpressionUUID->"c0c1ab72-06a6-4f5e-aa78-bcf808b7fab4"],
Cell[199049, 5142, 169, 3, 35, "Text",ExpressionUUID->"2c4ab713-7e9b-43b5-ae31-5533de27b149"],
Cell[199221, 5147, 613, 17, 52, "Input",ExpressionUUID->"27f6cc9c-4ed7-4e87-adf4-b3c11184e556"],
Cell[199837, 5166, 162, 3, 35, "Text",ExpressionUUID->"1c472f84-0b2f-489d-83e0-88cc5457980b"],
Cell[CellGroupData[{
Cell[200024, 5173, 858, 25, 52, "Input",ExpressionUUID->"9f494d30-b077-447b-b52d-f92caf25df5c"],
Cell[200885, 5200, 158657, 2654, 370, "Output",ExpressionUUID->"eeb90de8-a59e-4a48-92de-ad9f7c27ecc1"]
}, Open  ]],
Cell[359557, 7857, 236, 4, 35, "Text",ExpressionUUID->"b7005ef3-a8da-4e5d-8e6f-264a606b5075"],
Cell[CellGroupData[{
Cell[359818, 7865, 1176, 34, 80, "Input",ExpressionUUID->"3374f079-7fa3-463b-b014-bb82ad3ad1c1"],
Cell[360997, 7901, 4594, 90, 399, "Output",ExpressionUUID->"47fccdb4-7f5d-42db-98e1-cfa0ebc6aac2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[365628, 7996, 258, 5, 30, "Input",ExpressionUUID->"a19e1907-0cae-4ba9-ae22-be2a0a1f35ca"],
Cell[365889, 8003, 238, 4, 34, "Output",ExpressionUUID->"9506f732-c143-4853-932d-af5995da7d60"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[366176, 8013, 190, 3, 45, "Subsubsection",ExpressionUUID->"64d2a005-a67f-454d-9e08-1db7617b31f0"],
Cell[366369, 8018, 163, 3, 35, "Text",ExpressionUUID->"fa51844f-34d7-4e5c-ae0c-6dee16a1b3f2"],
Cell[CellGroupData[{
Cell[366557, 8025, 712, 17, 59, "Input",ExpressionUUID->"397702e5-9f7e-4007-82f2-7dc3e1a46e5d"],
Cell[367272, 8044, 437, 7, 34, "Output",ExpressionUUID->"d3b73026-edbf-4db1-b314-340e236dedbc"]
}, Open  ]],
Cell[367724, 8054, 235, 4, 35, "Text",ExpressionUUID->"474b3c3c-11d1-4da9-b9f0-e57cb4bb6c9e"],
Cell[CellGroupData[{
Cell[367984, 8062, 1938, 54, 75, "Input",ExpressionUUID->"b081e7c6-8382-46c5-8ec9-c9414a759ef6"],
Cell[369925, 8118, 557, 9, 34, "Output",ExpressionUUID->"4ed9e2b1-5885-46ed-b236-55000892d61c"]
}, Open  ]],
Cell[370497, 8130, 175, 3, 35, "Text",ExpressionUUID->"28d13ee7-6ab0-4055-818e-868dd37f15ec"],
Cell[370675, 8135, 420, 11, 30, "Input",ExpressionUUID->"82f870a9-4766-4dde-8447-65c607a5b4cb"],
Cell[CellGroupData[{
Cell[371120, 8150, 1658, 37, 73, "Input",ExpressionUUID->"2e5e1c15-3bb9-4718-a847-0f53dc9eafad"],
Cell[372781, 8189, 994, 18, 31, "Message",ExpressionUUID->"fec6fcb0-8f5b-43b5-b316-b399632d2f22"],
Cell[373778, 8209, 994, 18, 31, "Message",ExpressionUUID->"7a04a863-ebef-459e-a7fb-6533e0c41015"],
Cell[374775, 8229, 992, 18, 31, "Message",ExpressionUUID->"47547b0e-592b-4694-b9bd-68a906372df6"],
Cell[375770, 8249, 722, 14, 28, "Message",ExpressionUUID->"69f2e4dc-739c-457a-a38c-fbf7a1ad563b"],
Cell[376495, 8265, 827, 14, 34, "Output",ExpressionUUID->"c586f0ca-0758-4d9a-adfc-b1222c3e0080"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377359, 8284, 1132, 28, 52, "Input",ExpressionUUID->"0ffe1974-a68f-494d-bfd6-9f651062080c"],
Cell[378494, 8314, 182895, 3099, 357, "Output",ExpressionUUID->"fb1c2f69-281d-42a8-9ea8-32b255fd658f"]
}, Open  ]],
Cell[561404, 11416, 532, 16, 51, "Text",ExpressionUUID->"2b14150c-1763-460a-bbd5-bc0d9fc4e5ff"],
Cell[CellGroupData[{
Cell[561961, 11436, 1101, 31, 137, "Input",ExpressionUUID->"07a03293-4813-43d0-89b1-da6fdafa7837"],
Cell[563065, 11469, 948, 17, 31, "Message",ExpressionUUID->"58e8a5f4-394c-4312-a25d-911af1121339"],
Cell[564016, 11488, 949, 17, 31, "Message",ExpressionUUID->"fd693c22-3f20-48ea-a993-cf8b0a5f1788"],
Cell[564968, 11507, 951, 17, 31, "Message",ExpressionUUID->"754f6cf0-0cef-49d6-bd71-088cb9079dca"],
Cell[565922, 11526, 675, 13, 28, "Message",ExpressionUUID->"8a0c444e-0d8f-4932-b46d-d51ab7d508c5"],
Cell[566600, 11541, 510, 11, 82, "Output",ExpressionUUID->"e0d37245-e7b1-46e2-8b26-dbce65b34d9c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


